When Passing Checks Do Not Establish Completion: Evidence Interpretation in Coding Agents

Verification procedures in coding agents must preserve execution facts, interpret their scope and discharge checking obligations. We study these responsibilities through qualified repository checks, controlled evidence consumers and executable workflows. A prospective thirteen-task factorial study finds that correct reported facts need not yield the requested finite verdict. Conversely, all 122 delivered labels in a held-out receipt-supply study are correct, while sixteen responses misreport facts and eleven others exceed authorized scope. Production repair supplies successful controls and finite-supported preservation failures. Across 118 repair episodes on 31 tasks, source interventions separate startup reachability from repair and witness production from the claimed operation. Lifetime and resource controls delimit what passing validation establishes. Generated-note comparisons yield local repair differences but can state false explanations; strong ordinary baselines, new tasks and Skill-transfer studies supply no consistent overall advantage. These results characterize evidence interpretation, applicability and fulfilled actions while limiting claims of general diagnostic superiority, Skill deterioration or deployed folding effects.

==> anc/supplement-source/benefit-scope-supplement.tex <==
\documentclass[10pt,conference]{IEEEtran}
\usepackage[T1]{fontenc}
\usepackage{booktabs,amsmath,amssymb,graphicx,url}
\usepackage[hidelinks]{hyperref}
\title{Supplement: Public Replays and Complete Agent Comparisons}
\begin{document}
\maketitle

This supplement preserves the complete exploratory comparisons and public-scope controls summarized in the main paper. Cohorts differ in tasks, interfaces and endpoints and must not be pooled. Negative outcomes and failed qualifications remain included.

\section{Public scope calibration and successful controls}
Two preselected SWE-agent submissions from the official SWE-bench experiments repository provide an independently produced patch stream~\cite{sweagentartifacts}. Source-only screens reserve six further task opportunities without using reported resolved labels. All twelve submission/task slots remain assigned: seven production-only patches qualify for replay and five are excluded by the frozen edit scope. Fifty-eight original/fixed and 33 candidate executions include defect contrasts, preservation controls and retained reference-context failures. The complete 1,000-slot acquisition census, stable-hash reservations, source bindings, technical recoveries and exclusions remain in the focused supplement; syntactic nominations are not runtime mechanisms.

\begin{table}[t]
\centering\small\setlength{\tabcolsep}{3pt}
\caption{All six public task opportunities. Eligible counts sum to seven of twelve assigned artifact slots; five scope exclusions remain. Passing evidence is local, not a whole-suite verdict.}\label{tab:external-scope}
\begin{tabular}{@{}p{.20\columnwidth}cp{.60\columnwidth}@{}}\toprule
Issue & Eligible & Replay observation\\\midrule
Django14315 &2& PostgreSQL subclass checks pass; shared-base environment contract fails\\
Django15252 &1& Mocked caller check passes; real migration checks fail\\
Django13112 &1& Unterminated docstring prevents target entry\\
Django16116 &1& All four selected checks pass\\
pytest5840 &1& Five qualified controls pass; defect discriminator fails\\
Pylint6528 &1& All four selected checks pass\\\bottomrule
\end{tabular}
\end{table}

Two cases expose the scope of a passing check. The Django14315 patches alter the PostgreSQL subclass but leave \texttt{BaseDatabaseClient}'s inherited contract unrepaired. On Django15252, reference tracing shows that the passing caller check invokes no real \texttt{MigrationExecutor.migrate}; two implementation checks do and distinguish original from fixed. The mock is valid evidence for caller routing, not for callee implementation. All four public reports on these two tasks already say unresolved. The replays therefore do not uncover new public-evaluator false positives or unsupported completion claims.

Successful controls constrain the same account. The Django16116 and Pylint6528 patches pass all four selected checks, although their public reports respectively say unresolved and resolved. The pytest patch preserves five qualified controls but not the defect discriminator; one reference UNKNOWN/UNKNOWN and one FAIL/FAIL check stay unchanged. The Django13112 obstruction is detectable by an ordinary syntax check. These six opportunities broaden evidence-scope calibration, not replication of the flush-origin mechanism or a prevalence estimate. No new model calls are involved.

\subsection{Agent-authored stand-ins} A further public GPT4/SWE-agent submission stream contains 2,283 prediction records for 2,266 unique tasks; 12 IDs repeat, and every selected task has one record. Screening newly added Python files for Mock/Fake/Dummy/Simulat class names nominates 35 tasks, including legitimate mocks. Five source-informed cases are then qualified with complete original/reference/candidate/comment-sham trees, frozen exact public scripts, real consumers and preservation controls. No resolved labels are consulted. This setting admits added scripts and is not pooled with the earlier production-only replay scope or 118 repair episodes.

In Sphinx10481, the actor acknowledges that its MockSphinx cannot reflect the real library change, updates that mock, observes build success, and submits. Across all four production states the frozen mock reports success with zero actual Config.read calls; real explicit-None configuration becomes English only under the reference fix. In Django14559, the actor likewise submits after a simulated two-row update succeeds, while the candidate's actual empty bulk update still returns None instead of 0. All four two-row real SQLite preservation controls update stored values correctly. The Sphinx trajectory's submit observation additionally changes a tox flag absent from the exported candidate; native replays follow the exported patch, with the difference retained.

Django15666 tests a stronger competing account: the script imports actual Django and enters \texttt{QuerySet.\_\_repr\_\_}, yet a mocked fetch directly fills its result cache. No \texttt{SQLCompiler.get\_order\_by} or \texttt{find\_ordering\_name} executes. Real related-expression ordering compilation fails on original/candidate/sham with FieldError and passes on the reference; normal ordering compiles in all states. Thus import or incidental ORM entry is insufficient for this SQL obligation. The actor continues investigating and ends at its budget limit; this is not an unsupported voluntary fixed claim. Two additional field-conversion/hash cases also retain budget-limit endings (Table~\ref{tab:standins}).

\begin{table}[t]
\centering\small\setlength{\tabcolsep}{3pt}
\caption{Separate stand-in setting. Every frozen script passes in all four states; real obligation is candidate FAIL/reference PASS and preservation control PASS/PASS on every issue. These are five tasks, not 60 independent replications.}\label{tab:standins}
\begin{tabular}{@{}lll@{}}\toprule
Issue & Actual entry during stand-in & Actor ending\\\midrule
Sphinx10481 & no Config.read & submit\\
Django14559 & no bulk\_update & submit\\
Django11622 & no field converter & budget limit\\
Django15315 & no real field hash & budget limit\\
Django15666 & ORM repr; no SQL compiler & budget limit\\\bottomrule
\end{tabular}
\end{table}

There are 45 PASS/15 FAIL/0 UNKNOWN final native checks. Original metadata/serialization failures remain separate; an exact unavailable-Git-timestamp adapter preserves the no-process sandbox without changing Django target methods. Direct real checks also reject all five candidates, so these cases add no advantage over that stronger baseline. The extra distinction is which execution supports which claim, including the partial-entry counterexample; successful reference repairs remain controls. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Practical benefit under controlled comparisons}
The mechanism studies explain individual validation outcomes. They do not establish that supplying these explanations improves an agent. We therefore evaluate repair, transfer and defect detection separately, retaining costs and negative results. These exploratory studies have different task pools and endpoints; their episodes are not pooled into one treatment-effect estimate.

\subsection{Repair and subagent handoff}
\paragraph{Actual Java/Rust context-policy comparison}
A separate exploratory study crosses 12 Gson, Jackson-core and Rust bytes issues with four policies (Table~\ref{tab:adaptive48}). Each has 96 shared decisions, at most 16 per consultation, six checkpoints and identical native tools/task facts. All 48 workflows run (4,054 calls;3,919 native executions). A prospective functional endpoint restores pristine evaluation files: three fresh replays and 45 unchanged-context reuses. Actual candidate test changes retain their separate strict endpoint.

\begin{table}[t]
\centering\small\setlength{\tabcolsep}{3pt}
\caption{Separate adaptive study:12 tasks, one seed,48 workflows. Functional PASS uses pristine/protected tests; strict PASS additionally preserves actual evaluation context. Calls include checkpoints.}\label{tab:adaptive48}
\begin{tabular}{@{}lrrr@{}}\toprule
Assigned policy & Functional & Strict & Calls\\\midrule
Isolated, summary &3/12&3/12&1,011\\
Isolated, full raw return &4/12&3/12&1,089\\
Folded main loop &3/12&3/12&1,009\\
Hybrid policy &3/12&3/12*&945\\\bottomrule
\end{tabular}
\par\footnotesize *One additional strict UNKNOWN becomes functional FAIL.
\end{table}

Folded versus summary wins one task and loses another, increasing input/output tokens 10.3\%/9.9\%. The hybrid executes zero child calls, so cannot estimate independent-verifier benefit. Isolated arms delegate 24 planners, four executors and one verifier. All 29 return-range hashes match;13/16 full returns reach a later model input, with three stranded at the budget boundary. All 13 summary returns reach a later input. These assigned-policy results distinguish logged return from model exposure, without establishing internal use, deployed folding benefit or diagnostic advantage.


\paragraph{Matched reviewer continuation}
All 48 endings receive matched eight-decision ordinary and operation-evidence review, sharing candidate/baseline bytes, complete ledgers, tools and budgets; protected scores remain hidden. Both retain 13 passes/35 failures, with zero repairs or regressions. Ordinary/evidence costs are 384/384 calls,3,185,771/3,250,491 input and 43,839/42,291 output tokens. Audited 96 sources/checkers form 12 task clusters. Post-hoc inspection finds five production edits per arm. Of these ten continuations, two attempt tests; both stop at Maven parent dependencies. None completes self-checks; budget/interface causality remains unidentified.

\paragraph{Mandatory verifier comparison}
A subsequent fixed five-task comparison forces verification after 40 main decisions, with 64 shared decisions and at most 16 child decisions. All ten workflows complete (640 calls;7,605,111 input/118,815 output tokens). Inline verification passes 3/5 and isolated full-history verification 2/5; all five children execute and return. Independent source/checker audits cover all ten endings. However, although paired initial messages match, their trajectories and source digests already differ at the verification boundary. This is a whole-policy comparison, not a shared-state causal estimate of folding; one discordant task cannot establish superiority.

\paragraph{Shared-checkpoint return comparison}
A subsequent five-task development study freezes every common main prefix before branching. File bytes, modes, links and normalized ownership match at each verifier fork; full/report continuations also share the same post-child state and child trace. All ten verification reports deliver, and all five full/report pairs reach actual subsequent model inputs. The 353 physical calls use 6,217,326 input/69,830 output tokens.

Full returns pass 3/5, reports 2/5, and inline verification 3/5. Four full/report pairs agree. The sole difference, Gson1555, is regression preservation: the report continuation changes \texttt{annotation.nullSafe()} to its negation and fails the protected null-safety test; the full continuation preserves the existing condition and passes. The condition is already present in the common prefix and child endpoint. Thus the observed advantage is avoiding one harmful edit; full-history internal reasoning and additional repair are not identified.

Standalone costs charge shared prefixes to each policy: inline 241 calls/3,611,682 input tokens, full 239/3,653,085, report 240/3,543,483 (full+3.1\% input). Five tasks/one seed establish no deployment effect. Boundary scores remain 3/5 per policy: zero verification repairs. All 30 shared-host timing jobs are valid; SymPy/Dask candidate timings remain near original and far slower than references. All 29 numerical editor calls fail codec initialization and six final production trees are unchanged, although explicit Python 3.11 works. Artifacts retain exact timings; this absence of optimization does not isolate analysis quality.

\paragraph{Early investigation handoff}
To test repair rather than preservation of an already repaired prefix, a subsequent development study freezes an eight-decision read-only investigation before any repair on nine Java/Rust tasks. These are all qualified tasks from the earlier 12-task pool except the three Java/Rust tasks used in the shared-checkpoint study. Each exact post-child filesystem forks into summary, full-record and summary-plus-tool-receipts returns, followed by at most 24 repair decisions. Every arm can retrieve the same complete raw record; the full-record arm additionally receives it inline. Receipts contain all observed tool arguments and results, not a selected successful subset. All investigations freeze before repair begins.

All 27 endings are scored: summary and full-record each pass 1/9; receipt-summary passes 3/9. The latter adds Gson1703 and bytes547 without a paired loss. Three checker setup failures are replayed on their unchanged frozen candidates with the original evaluator and zero model calls; all three fail. The 637 physical model calls use 6,949,696 input/101,170 output tokens. Repair-only input costs are 1,897,207 for summary, 1,842,269 for full-record and 2,918,008 for receipt-summary: the receipt arm uses 53.8\% more input than summary. Two discordant tasks (exploratory exact paired $p=0.5$) across three repositories establish a local repair difference, not population superiority. Previously exposed tasks and jointly varied input content/length further limit inference.

The trajectories distinguish two errors. Gson1703's summary arm places the intended method inside another method and fails compilation; the receipt arm places it correctly and passes 11 protected tests. Its full-record arm submits an investigation report after one repair decision. For bytes547, the receipt arm adds the conversion interface and passes 82 protected tests, whereas the other arms omit the required conversion trait. Thus more complete context does not ensure that repair is attempted, and functional success need not establish the claimed performance behavior.

\paragraph{A passing conversion with an unsupported optimization claim}
The bytes547 receipt completion claims efficient extraction for a uniquely owned buffer, but its implementation copies through \texttt{to\_vec}. A post-hoc allocation probe rebuilds each actual candidate and the original/reference libraries from source. It counts allocation and reallocation only during conversion, after constructing the input, and checks content and pointer reuse. At 16, 1,024 and 65,536 bytes, the reference's unique-owner conversion allocates zero times and reuses the pointer; the passing candidate allocates once and does not reuse it. Shared-owner and forced-copy controls allocate once for both. Original, summary and full-record states cannot compile the required conversion interface. These 12 native build/probe processes use zero model calls. The three sizes are one task, not independent replications, and this secondary requirement does not retroactively change the frozen functional score.

The actor's own earlier tests also illustrate source freshness: it builds the library before editing production code, then tests against that retained binary. A fresh protected evaluator establishes the final candidate's functional PASS, while the allocation probe separately contradicts its optimization claim. The contribution is this bounded evidence distinction; it is not yet a demonstrated benefit from supplying the explanation to another agent.

\paragraph{Expired child instructions: first-decision diagnostic}
A five-condition screen retains all nine early-handoff tasks and makes one decision per condition (45 calls; 412,233 input/5,335 output tokens), without executing generated actions. The $2\times 2$ factors rewrite only the child system instruction and/or its final-budget instruction as historical descriptions; a fifth condition appends an ordinary current-task reminder to the unchanged record. All public task facts, child reasoning, tool arguments and observations remain fixed. Raw history immediately submits only on Gson1703. Each intervention starts an action on that task, including the ordinary reminder. Across nine tasks, raw yields eight actions/one submission, system-only eight actions/one invalid tool output, final-only nine actions, both seven actions/two invalid outputs, and reminder nine actions. This identifies a local sensitivity to archived stage controls, not an end-to-end repair gain or internal model mechanism. The stronger simple-reminder baseline must be retained in a full-repair follow-up.

\paragraph{Qualified C++ repair comparison}
A frozen 98-row public-task census reserves eight issues across four repositories. Toolchain screening selects Catch2-2723, fmt2070 and simdjson1695 before method outcomes are observed. Original/reference controls discriminate all three after dependency qualification; failed qualification attempts are retained. The protected endpoints are 69 Catch2 CTest entries, fmt's color test and two simdjson CTest entries. The last task is an API extension, not solely a bug repair.

Both ordinary and operation-scoped guidance receive the same eight-decision child investigation, summary, tool receipts and retrievable raw record, followed by 24 repair decisions. All six endings fail: 0/3 for each method. The 168 calls consume 2,114,750 input/13,577 output tokens. Five endings make no production edit; one edits simdjson but fails compilation. This floor result does not establish equivalence or general method failure. A separately frozen continuation gives all six endpoints 32 additional decisions, with the same original guides and a shared implementation reminder. No hidden result or reference patch is supplied. It makes 181 calls (4,957,493 input/36,485 output tokens), and both arms remain 0/3. Neither Catch2 endpoint changes production code; the ordinary fmt and both simdjson endpoints change production but fail protected compilation. The scoped fmt endpoint also fails compilation without a production change. Thus extending these trajectories does not resolve the floor; the six continuations are correlated with the original three tasks.

\paragraph{Performance repair after editor qualification}
A separate four-task SymPy/Dask comparison fixes the default editing runtime, then assigns ordinary or operation-evidence guidance (one seed, eight workflows). Seven endings change library code; no raw tool record has the prior codec failure. Every candidate passes protected correctness, but neither arm achieves the predeclared 20\% speedup in every paired block (0/4 each; all 24 candidate/original block ratios exceed 0.8). The 247 calls use 2,832,452 input/56,913 output tokens; operation guidance increases input 27.6\%. Correctness is not optimization. Both SymPy18591 completions claim improvement after adding early rejection. Three source-bound native processes show that both new shortcut returns execute on the measured perfect input's +1 neighbor, but neither executes on the published perfect input. Traced/untraced results agree across 12 calls; this post-hoc reachability diagnosis is not an unperturbed latency estimate or new efficacy replication. Four exposed tasks nested in two repositories establish neither equivalence nor general method failure.

\subsection{Skill delivery and frozen transfer}
Earlier 55-actor/20-task lifecycle runs deliver 0/15 revisions and 5/20 admission choices; both selectors choose identically (3/5 transfer PASS; no guidance 2/5). Submission-only continuation delivers 15 distinct format-valid Skills without testing transfer. Artifacts retain all 3,693 initial calls, 15 rescue calls and 78 timing jobs (75 valid; two space-guard interruptions).

A separate SkillEvolBench development sequence~\cite{skillevolbench} executes 105 actors on 30 tasks in five complete families; a sixth family remains unavailable because two JS/TS tasks lack their toolchain. Original/reference and no-operation controls qualify scoring. Each family shares T1, then compares four policies under the same debugging prior. Raw experience uses bounded first/last training-event excerpts, not complete history or canonical RAG; the artifact specifies caps. Authors receive the same excerpt format and numeric feedback. Three one-call revisions per Skill policy use the preceding exact version; all 30 deliver changed, format-valid text. Exact revised text reaches 50 actual subsequent inputs. All final versions freeze before T4--T6 transfer; no reserved task assets are read. This is direct text injection, not a retrieval or safe-admission evaluation.

All 105 scores are valid. Table~\ref{tab:online-skill} separates the two behavioral families from three content-rubric families. Every policy fully passes 1/6 behavioral transfers, and all pass 3/6 outcome-only checks; those six tasks are correlated within two families. The two additional secondary passes match bounded raw experience, establishing neither behavioral superiority nor unique benefit. Post-hoc controls expose both secondary score gaps as rubric-sensitive. In one email task, changing only \texttt{approve it} to \texttt{it is approved} raises no-experience/ordinary rewards 0.8571 to 1 (four native runs). In one research task, appending \texttt{\# year} to a helper raises ordinary reward 0.8571 to 1 (two runs), with identical executable AST/output bytes. Inputs and checker bytes stay fixed. These are two observed tasks, not new efficacy replications. All 2,455 physical calls use 28,182,979 input/526,955 output tokens. Standalone costs include training and authoring, charging shared T1 to each policy. Operation-informed Skills use 3.3\% more input than ordinary and 10.0\% more than no retained experience; compression relative to raw experience is not a unique method gain. One deterministic seed and development families support no population-level inference or equivalence claim.

\begin{table}[t]
\centering
\caption{Complete frozen transfer and full standalone input accounting. Behavioral tasks form two families; content rubrics form three separate families. All policies receive the common debugging prior.}
\label{tab:online-skill}
\small
\begin{tabular}{lrrr}
\toprule
Policy & Behavioral & Content & Input (M) \\
\midrule
No retained experience & 1/6 & 2/9 & 6.415 \\
Bounded raw experience & 1/6 & 3/9 & 11.536 \\
Ordinary Skill & 1/6 & 1/9 & 6.830 \\
Operation-informed Skill & 1/6 & 3/9 & 7.054 \\
\bottomrule
\end{tabular}
\end{table}

\subsection{Test generation and evidence qualification}
Six purposively selected Rust/Go/C TestSuiteBench projects~\cite{testsuitebench} supply eight hash-sampled wrapper defects each. The initial two-seed study freezes 24 suites before 264 final native runs;42/48 proposals hit 2,048 tokens and 21 finals retain fail-only fallback. Both policies reject the same FIGlet wrapper in one seed. Only three suites deliver, preventing attribution of this tie to method quality.

The compact one-seed, four-test/raw-code follow-up freezes 12 delivered suites on 48 disjoint wrappers. Both policies have 20/24 reference-valid functions (three runs each) and reject only the same fx help wrapper. Conventional assertion amplification adds no detections: its two eligible oracles duplicate an existing sd assertion; six authored controls validate its mechanics, not efficacy. Author source coding classifies 25/40 valid functions as metadata/information, six as parser/file errors and nine as data/state checks, not execution coverage. Six pre-generation probes pass reference/exit 0 controls but reject 0/48 (72 runs). These iterations cost 76 calls and 1,086,748 input/97,581 output tokens, including a failed two-call preflight.

A frozen allocation study on another 48 disjoint wrappers costs 36 calls (555,181 input/40,170 output tokens) and 366 native runs across 18 new and 12 retained suites. Free selection, four-clause allocation and allocation-plus-operation guidance yield 13/24,15/24 and 11/24 reference-valid functions; all reject 0/48. Each receives four tests, two proposals and 4,096 output tokens. Only 15/18 finals deliver; all three FIGlet suites retain fallback. Mislabeled checks and retained metadata tests undermine requested coverage. Selected chapters overlap declared defect sections for only 3/48 wrappers, a post-scoring metadata comparison rather than execution coverage.

A privileged-scope diagnostic gives both policies selected public chapters using exposed defect requirement IDs, withholding fault descriptions and hidden tests. Its 24 calls (441,034 input/15,829 output tokens) and 156 runs yield two zoxide rejections for operation guidance versus one for ordinary testing, none elsewhere; reference-valid functions are 13/24 versus 15/24. Ten post-hoc native controls exchange only regular-file fixture names and reverse the extra rejection while preserving assertions and reference passes. This establishes input sensitivity, not stable policy benefit, automatic mapping, deployment-folding or new-task evidence.

Two fixed repetitions add 48 calls (876,845 input/31,724 output tokens) and 312 runs. Each yields ordinary 2/48 versus operation 1/48; valid functions are 14/24 versus 14/24, then 13/24 versus 13/24. The initial advantage does not recur. Reusing six projects and exposed wrappers adds no independent task sample. Source/trace review identifies different inputs and invalid assertions. Rejection also need not identify the declared fault: a zoxide help wrapper fails a version-header check although its declared target is a missing option.

Original-target-test controls retain all 48 wrappers with no model calls. Complete pinned-snapshot extraction restores resources and executable permissions:40 controls are available,32 pass three reference runs, and 31 reject their wrapper (160 runs). Earlier partial extraction yields 30,22 and 21 (120 runs); all 30 shared target-test sources retain identical bytes. Acquisition, dependency, path and locale failures remain counted; one qualified control does not reject its wrapper. This adapted serial runner neither fully replicates the upstream environment nor measures generated-test efficacy. Generated suites retain their original executable-only contract plus the FIGlet font. Collectively, these development studies establish neither general method failure nor incremental benefit.

An exploratory assertion-isolation control reuses 36 frozen suites (825 expressions), with 396 target runs, one authored control and no model calls. It both continues after false assertions and qualifies individual assertions on three reference runs. Rejection occurrences rise 9 to 10 without losses, but distinct wrappers remain 4; scoring-time CLI calls rise 2,851 to 3,157. The sole addition concerns fx's specified TOML/raw conflict. The original traces already contain the valid conflict checks and mutant failure; a later TTY-dependent call disqualifies their enclosing function. The gain thus recovers observed evidence discarded by function-level qualification, rather than newly reaching the fault. Ordinary testing already rejects this wrapper in another seed; no policy superiority follows. A follow-up fail-fast control retains the original assertion expressions and failure stops (another 397 native runs, no model calls). It recovers the same single occurrence with 2,851 CLI calls unchanged; all 396 paired test-status maps agree. Raw requests agree in 297 pairs and complete event records in 286; differing temporary paths and outputs remain recorded, and input-file bytes were not logged. Thus the local recovery does not require continuation after failure. Both controls reuse exposed cases and establish no new independent defect discovery.

\subsection*{Execution validity of the full-repair follow-up} A subsequent nine-task, three-arm comparison of raw history, archived final instructions and an ordinary task reminder completed 342 model calls (3,562,102 input/66,798 output tokens), but its actor environment was invalid. All 286 execution-tool calls failed before shell entry because storage-compacted runtime links could not resolve inside the copied jail. All 27 final source trees remained unchanged. Fresh protected grading could still evaluate those unchanged candidates; its FAIL labels do not estimate policy efficacy. We exclude the entire batch from benefit comparisons while retaining every call and cost. A recovery preflight then caught an execution-profile mismatch before any model call. The replacement restores the original complete checkpoint and original actor profile, and requires all 27 exact actor jails to pass shell, Python/editor and native compile/run checks without changing their states before inference. The replacement completes all 27 endings, with 507 execution-tool calls and no shell-loader failures. The entire 71,497-file archive passes content-hash reconstruction. Raw history yields 1/9 PASS, archived final instructions 2/9 and the ordinary repair reminder 1/9. The sole discordance is Gson1703; Jackson183 passes in every arm. All other outcomes are FAIL, with no unresolved grades. The primary archived-versus-reminder difference is one exposed task (descriptive exact paired $p=1$), not independent confirmation of the earlier receipt result. Archived instructions yield a class-level \texttt{toString} override and pass 11 protected tests; the reminder leaves a nested method with literal newline escapes and fails compilation. The raw arm immediately submits unchanged findings. Shared investigation records are reused; the following costs are additional repair calls, not total deployment costs.

\begin{table}[t]\centering\small
\caption{Complete phase-control follow-up: nine exposed tasks in three repositories, one model/seed. All costs and failures are retained.}
\begin{tabular}{lrrrr}\toprule
Arm & PASS & Calls & Input tokens & Output tokens\\\midrule
Raw history & 1/9 & 147 & 2,129,091 & 22,358\\
Archived final & 2/9 & 210 & 3,114,771 & 32,916\\
Task reminder & 1/9 & 200 & 2,836,232 & 36,906\\\bottomrule
\end{tabular}\end{table}

Archived input is 9.8\% above the reminder and 46.3\% above raw history. Its 23 invalid tool outputs remain counted; the other arms have none. The shared parent cost belongs to the earlier 72-call investigation and is not a new physical execution. These results concern context handling after a fixed child boundary, not an adaptive deployment-folding policy.

\subsection*{Known C++ state-reset mechanism: component falsification}
A separately frozen, zero-model study reproduces Catch2 issue~2723, whose upstream explanation already identifies both disposition reset and reset timing~\cite{catch2723}. It is not a new defect discovery. Original, comment-only sham, full reference, reset-only and timing-only sources run all six contexts under console and XML reporters:60 primary processes, plus~17 preparation/build processes. Complete source/binary bindings and all~253 archived files are verified. The reference meets every exercised obligation; original and sham agree, as do original and timing-only.

The original \texttt{CHECKED\_ELSE(false)} context executes the subsequent throw but returns success under both reporters. A \texttt{CHECKED\_ELSE(true)} context exposes a further distinction: the original console exits~1 whereas XML exits~0, although both reach the same subsequent throw. Thus reporter choice changes this observed outcome. Reset-only restores the latter contrast but prematurely stops \texttt{CHECKED\_ELSE(false)} contexts: neither the subsequent throw nor a legitimate continuation marker executes, while exit remains~0. It also stops after nonfatal \texttt{CHECK(false)} despite exit~1, so a failure code alone cannot establish the promised continuation. Full reference preserves nonfatal continuation and fatal \texttt{REQUIRE(false)} stopping while reporting the target exceptions. These constructed component variants refine the explanation on one already-known issue; they are neither agent-generated repairs nor 60 independent tasks and establish no model benefit.

\subsection*{Reporting changes the executed validation outcome}
A follow-up intervention holds the Catch2 source, compiled binary, test body and seed fixed while selecting default console, console with successful-assertion reporting (\texttt{-s}), or XML. All six preceding contexts run in original, comment-sham and full-reference states:54 native processes, zero model calls. For the original \texttt{CHECKED\_ELSE(true)} followed by a throw, default console exits~1; enabling \texttt{-s} changes the exit to~0. The latter output contains both an unexpected-exception \texttt{FAILED} record and an \texttt{All tests passed} summary. XML also exits~0 and omits the exception text. The same throw-entry marker appears in all three. Sham agrees with original; reference reports the exception and exits~1 in all modes. This intervention narrows the reporter dependency: successful-assertion reporting alone is sufficient to flip the exercised result. Source inspection locates the differing handling of assertion disposition before the later exception. It remains a known public issue with source-informed predictions, not an independently discovered defect, 54 independent tasks or proof of better repair.

\subsection*{Stateful public-source expansion}
New source-informed reservations cover cachetools, Abseil and SmallVec. Cachetools issue~437 changes override dispatch after the first cached base-method call: one child returns~7 then~6, and a decorated child recurses. The merged reference preserves the override. Issue~440 rejects a datetime/timedelta overflow but leaves a subsequent membership check raising \texttt{TypeError}; the matched merged reference leaves no rejected entry. The initial PR-head snapshot also has older descriptor behavior, so the repair comparison uses the actual merged commit and its parent. Initial cachedmethod suite attempts fail package discovery; they are setup UNKNOWNs. Correct package-aware runs subsequently qualify all original/reference actor inputs. FIFO updates counting as reinsertion are an explicit maintainer policy and form a no-change control, not a defect inferred from the name~\cite{cache437,cache441,cache395}.

Old Abseil \texttt{InlinedVector::clear} explicitly documents deallocation; its later capacity-preserving behavior is an API change~\cite{abseilclear}. The initial native probe measures capacity~8 becoming~4 on old source versus remaining~8 on new source. Four-item refill allocates zero in both: the actual inline capacity is~4. Thus that probe provides no allocation saving. The separately frozen repair evaluator exercises~0/2/8/32 elements, object destruction, preserved capacity and allocation-free refill, plus shrinking; both original and reference are qualified before inference.

SmallVec's known issue~365 supplies a Rust state-transition case~\cite{smallvec365}. Exact parent/reference sources compile without optional features. The original passes~70 upstream tests and a same-sequence exact-size iterator, but fails character collection and extension across inline storage. An instrumented non-exact-size iterator constructs~10 owned objects; only~8 appear in the final collection and only~8 destructors run. The reference retains and destroys all~10 and passes~71 upstream tests, including the added regression. Eight native processes and the complete 61-file archive bind source and output. This is one public, source-informed defect; inputs and destructor observations are not new independent tasks. Three-arm actor comparisons are frozen separately, so these qualification observations are not counted as model gains. Arrow remains excluded from execution after strict extraction rejects license symlinks; no Rust~1.88 execution or Arrow result is claimed.

\subsection*{Closed stateful repair comparisons}
The cachetools/Abseil comparison closes all~12 endpoints before analysis, using ordinary regression, source-bound contracts/freshness, or operation-bound guidance. Each gets~20 decisions, the same task facts and fresh protected grading. Ordinary and source-bound each pass~2/4; operation-bound passes~0/4 on the frozen primary. The latter passes FIFO's native behavior but makes an unnecessary production change: delete/reinsert replaces \texttt{move\_to\_end}. It is therefore~1/4 on native behavior, not four functional failures. Ordinary/source-bound repair TTL overflow; operation-bound leaves it unchanged. All cached-override candidates fail, and the operation-bound edit also introduces~11 errors in~49 existing tests. Ordinary/operation-bound remove Abseil's deallocation call but still reset allocated storage to inline mode: sizes~0/2 pass,8/32 fail despite claimed capacity preservation. Source-bound leaves that source unchanged. All~233 calls (2,469,462 input/57,129 output tokens), 212 native actor calls and~9,295 manifest files are audited; no shell-loader failure occurs.

The separate Rust comparison closes all three endpoints and~60 calls (514,007 input/9,825 output tokens). Each leaves production unchanged; all~70 existing tests pass while the protected iterator/destructor obligations fail. Ordinary/source-bound logs contain actual lost-character observations. Operation-bound tests first materialize characters into a vector, then pass an exact-size iterator to SmallVec, bypassing the reported path; its final report says it could not reproduce. This is a generated-verifier error, not an unavailable toolchain. All~57 native actor calls and~384 manifest files are retained. Neither complete cohort supports operation-guidance superiority. These are source-informed development comparisons, not literal ECK implementations.

\paragraph{Correcting an actual generated verifier}
A post-hoc, zero-model intervention freezes the operation-bound actor's original Rust probe. Its materialized-character path passes the defective and reference sources. Adding three equality assertions alone still passes both. Replacing only the first two collection inputs by the original direct character iterator, with the same expected sequence and an unchanged exact-size third control, makes the defective source fail an equality assertion (exit~101) while the reference passes. All eight build/probe processes and~27 manifest files are verified. Thus a source-informed correction recovers detection in this actual generated verifier; the failure is not a compiler error. This is investigator-authored local verification repair, not autonomous method efficacy or new independent discovery. Other arms already expose this defect in direct-character logs.

\subsection*{Guava: null lookup is not evidence of actual invalidation}
Public Guava issue~2971 describes loading becoming stuck after refresh and invalidation overlap~\cite{guava2971}. Two currently unmerged proposals choose different resolutions~\cite{guava8779,guava8753}. We pin official Maven~31.1-jre source and binary dependencies, compile only \texttt{LocalCache} against that same release, and bind actual class origin to the compiled output. A deterministic single-threaded future completes an old refresh during a newer load; no sleep or stochastic scheduling is required. The release-binary control and recompiled original have identical observations: presence lookup reports null and size~0, yet loading lookup returns~100. After another invalidation, loading still returns~100 and the loader count remains~2. In non-overlap and no-refresh controls, each invalidation correctly leads to a third load. Both explicitly transplanted proposed repairs satisfy all three contexts, despite selecting different stored values (100 versus~2). These~16 native processes qualify finite invariants, not either proposal's complete correctness or an official accepted fix.

A separate frozen state intervention starts from the same corrupted state. Ordinary execution and a write-back-of-the-same-count sham both produce a null lookup before and after the target invalidation, while subsequent loading reuses~100. Restoring only the segment count from~0 to~1 exposes~100; invoking invalidation afterward clears it and triggers the third load. Restoring count without invoking invalidation preserves~100 and does not reload. Four contexts plus one build are retained; reflection is explicitly a changed diagnostic context, not production repair. The misleading absence witness precedes the target operation and follows from the lookup's count gate. Original and repaired-source testing alone would not establish this particular explanation. The qualification and intervention archives contain~677 and~18 verified files, respectively, with zero model calls. The separate three-arm actor comparison uses all three finite contexts, permits either racing value to win, and exposes neither protected fixtures nor proposal patches. It closes~60 calls (449,156 input/6,517 output tokens); all three actors leave production unchanged and fail the overlap obligation while retaining both controls. All~57 native actor calls and~4,064 manifest files are audited. Some generated consumers use the release jar rather than the specified edited-class output; because no production edit is made, this does not explain the primary failure. The result remains a zero-repair floor, not a method advantage.

\subsection*{Test construction and supplied diagnostic assistance}
A two-stage follow-up gives each of four exposed tasks eight decisions to build a frozen executable probe, then sixteen decisions to repair from a clean original with that probe and its observed output. Ordinary regression and operation-focused prompts both finish 0/4 after 192 calls (1,276,370 input/25,843 output tokens). Six endpoints deliver no required script. The Rust regression probe uses the wrong generic API and fails compilation in original/final/reference states; the Rust operation probe only runs existing upstream tests, passing in both source states. All eight production candidates remain unchanged. The complete 5,351-file archive is audited. No generated probe qualifies as a discriminating check; this floor does not test the value of an effective diagnosis.

A separately frozen comparison supplies all arms with an assertion-failing test, its original output, identical localized original source and build instructions. The four tasks span cachetools, Abseil, SmallVec and Guava. The first arm receives only that common material; the second adds investigator-supplied native/source observations; the third adds a causal interpretation to those same observations. Every original/reference training pair is qualified before inference, and all twelve endings close before analysis. These are expert-aided, source-informed development tasks; investigator reference knowledge informs the evidence, but reference patches and protected feedback are withheld. Each endpoint has sixteen decisions, temperature zero and a 4,096-token output limit.

Localized tests yield 0/4, supplied observations 1/4, and observations plus interpretation 1/4. Both successes are SmallVec: the candidates synchronize local length after the cross-chunk push, retaining all 70 upstream tests and the held-back sequence, extension and ten-object destruction checks. The test-only candidate changes pointer bookkeeping but misses that length update and fails. Thus supplied diagnostic content helps one actual repair; explicit interpretation adds no task-level success beyond that content. One discordance gives exploratory paired $p=1$, with no inference of population superiority or equivalence. All 191 calls consume 1,436,762 input/40,441 output tokens. Baseline/raw/explained input costs are 473,393/478,316/485,053; investigator work is unmeasured. Cache and Java evidence-arm candidates remain unchanged; C++ raw evidence still produces the incomplete deallocation-only edit. All 7,649 manifest files, final source hashes and native score records are audited. Reused tasks and progressively informed designs are not independent efficacy replications.

An actual-patch component intervention then tests five source states with fifteen native processes and no model calls. Removing only the post-push local-length synchronization from the successful evidence candidate reinstates failure; adding that line to the failed test-only candidate repairs it; adding a comment alone does not. All five states pass the same 70 upstream tests and exact-size-iterator control. Failing variants retain and destroy only eight of ten produced objects, losing values four and nine; repaired variants preserve and destroy all ten. All 128 manifest files and exact patch relationships are audited. This establishes the component's necessity/sufficiency for these candidate contexts and finite obligations, not model-internal reasoning, a new independent task or general efficacy.

A direct-function follow-up removes file search and edit execution equally across the three conditions: each model submits three complete replacement functions, receives only the common training feedback, and is scored on its last valid proposal. All 36 proposals parse; all twelve endings close before analysis. Protected results remain 0/4, 1/4 and 1/4, with only SmallVec repaired in the two evidence conditions. The explained Python candidate passes training but fails decorated inheritance and 15 upstream tests. C++ finals mishandle storage mode; Java finals retain the incorrect old-reference accounting. Thus search/edit friction alone does not explain the earlier pattern. All 7,058 manifest files are verified; total cost is 76,295 input/14,793 output tokens. Per-arm input costs are 24,075/25,703/26,517. This exposed-task interface change is exploratory, with no independent efficacy replication or established incremental success from interpretation.

A post-hoc visible-checkpoint policy chooses the latest training-passing proposal, or the final proposal if none passes. It changes only the C++ test-only candidate: the earlier proposal passes a fresh allocated-only training check but segfaults in the broader storage-state consumer. All protected arm totals remain unchanged. Four new native processes, eleven explicitly reused final scores and 1,553 manifest files are retained; this control adds no model attempts or independent tasks.

\paragraph{Complete source and a stronger generic control}
A subsequent direct-function comparison supplies complete original accepted-path source files equally to all three conditions, retaining the prior task-specific observations and interpretations, three-proposal budget, seed and protected graders. Localized tests and raw observations each yield 0/4; adding interpretation yields 2/4, repairing Abseil and SmallVec. The C++ candidate differs from both control candidates only in using \texttt{SetSize(0)} instead of \texttt{SetInlinedSize(0)} across 1,538 compared files. Its owned-element consumers at sizes 0,2,8,32 preserve mode, capacity, destruction and refill obligations; these finite consumers are not the full Abseil upstream suite. This function-only endpoint assesses behavior; it cannot satisfy the request to revise an API comment outside the accepted function. Rust passes all 70 upstream tests and the sequence, extension and destruction checks. All 36 calls use 769,645 input/12,705 output tokens; per-arm input is 256,095/256,504/257,046. All 7,064 manifest files are verified.

After this batch closes, a frozen stronger generic control gives all four tasks the same complete source and raw observations plus conventional systematic debugging advice. It closes at 0/4 (12 calls; 259,069 input/5,692 output tokens; 2,386 verified files). Each original arm has five rejected proposals; the generic control also has five. Static normalization shows all twenty rejected bodies equal already-scored accepted or unchanged functions, although counterfactual feedback trajectories remain unknown. Specific investigator-supplied interpretation therefore has a local increment in this interface beyond both observations and generic advice. Two discordant tasks give exploratory exact paired $p=0.5$. These reused tasks, reference-informed explanations and post-hoc control do not establish generalization, autonomous diagnosis, or superiority to an implemented ECK system; investigator effort remains unmeasured. Earlier null/limited comparisons remain part of the evidence.

\paragraph{A misleading source comment in a C library}
A source-informed diagnostic of json-c release commit \texttt{aa716cd8}~\cite{jsoncsource} initially predicts that caller ownership explains a public report. Three ordinary-path ownership contexts behave as predicted, but all three escaped-path contexts fail lookup assertions before any caller release. A separately frozen follow-up checks eight contexts through each of two setter APIs, crossing original source, a comment-only change and an investigator-authored final-token decoder. Original and comment-only sources satisfy 8/16 finite contexts; the decoder satisfies 16/16. Both original setters return success while changing an encoded-name decoy and leaving the intended decoded-key value unchanged. Parent traversal decodes earlier components; contrary to the source comment, it does not decode the final token. Controls retain ordinary keys, escaped parents, array replacement and append; the order-sensitive \texttt{\~{}01} case checks single decoding. The 54 native processes and 1,059 manifest files are audited. All three upstream runs initially pass 27/28; the remaining test lacks \texttt{seq} and \texttt{xxd}. Supplying those existing utilities inside the isolated jails and replaying unchanged sources recovers 28/28 in all three conditions. A semantic expansion frozen before viewing model outcomes crosses twelve keys, three depths, existing/absent targets and both APIs: original and comment-only pass 36/144 contexts, the decoder 144/144. These twelve additional native processes and 45 manifest files are verified; contexts are not independent tasks. This one-repository investigator intervention provides a finite explanation, not an agent-repair gain, newly established vulnerability, or independent task replication.


\paragraph{Autonomously generated explanations and a failed apparent gain}
A further complete-source comparison independently generates generic-debugging and operation-tracing notes for each of five tasks (the prior four plus json-c), then gives fresh repair agents either note or withholds the operation note. No investigator observations, explanations, reference patches or protected feedback enter diagnosis; exact generated notes are delivered verbatim. Each repair gets three proposals. All fifteen endings close: generic notes yield 0/5, operation notes 1/5, and withheld notes 0/5. The 55 actual calls use 1,138,755 input/34,853 output tokens; the withheld arm reuses the operation generation cost. All 8,260 manifest members and 162 native records are verified. C candidates remain unchanged: diagnoses misidentify decoding paths, while wrong-function and invalid C-in-JSON outputs are rejected. Fluent operation terminology alone does not establish a correct explanation. A conservative serialization replay retains all nine C proposals: three target the wrong function; six eligible proposals reduce to three distinct bodies. All three rebuilt bodies pass 28/28 upstream but only 8/16 primary and 36/144 semantic contexts. Thus format recovery alone yields no whole-task repair. The 60 replay processes, 40 retained predecessor processes and 1,239 archive members are audited; no semantic edits or additional model calls occur.

The sole apparent gain, Guava, adds an acceptance condition for an inactive old loading reference. A subsequent fixed compatibility audit tests all three actual candidates, original, and both earlier proposed references under four schedules. When a concurrent thread or the loader itself puts value 7 during an initial load returning 1, only the operation-note candidate clobbers 7 with 1 and counts two entries instead of one. Every state passes no-put and finished-before-put controls. All 30 native processes and 99 manifest files are verified. The original narrow primary 1/5 is retained, but this counterevidence rules out claiming a reliable repair gain from that candidate. The C expansion likewise gives all three unchanged generated candidates 36/144. These initial source-only studies demonstrate autonomous note generation, not established autonomous benefit; qualitative source audits and later compatibility checks are explicitly post-hoc.

\paragraph{Generated probes, shared-evidence notes and compatibility}
A separately frozen follow-up lets each diagnostic agent propose two probes, executes each on read-only original source, and requests a note. Three repair proposals follow in fresh contexts. All fifteen endpoints across the same five tasks close before analysis. Generic probes/notes yield 0/5, operation probes/notes 1/5 (Abseil), and the same operation probes/results with the note withheld yield 0/5. The last two initial inputs differ exactly by the generated note; generic versus operation also changes generated evidence. All 75 calls, 1,746,674 input/54,076 output tokens, 322 native processes, 50 exact probe replays and 8,975 manifest files are audited. The primary now includes the previously discovered Guava write-compatibility and C144 controls. Cross-batch changes in interface, seed and evidence prohibit attributing differences from the earlier 55-call study solely to probe execution.

A post-hoc C extension crosses twelve keys, three depths, existing/absent members and six API configurations (432 contexts, including the earlier 144). Original/comment-sham pass 108/432, the investigator decoder 432/432, and all three C candidates from the 75-call batch 216/432. The candidates fix the object-callback-disabled branches but leave ordinary setters and object-enabled callbacks wrong; this is shared partial improvement, not an explanation increment. Four preflight and twelve final native processes, with 67 manifest members, are verified.

Abseil's successful candidate preserves the allocated-mode discriminator while resetting length; the two controls instead reset inline mode and are byte-identical. However, both operation probes fail compilation, and the delivered note recommends removing deallocation without identifying the decisive mode error. The repair agent develops that correction after its first failed proposal. Thus the paired difference supports a local note-delivery effect, not attribution to a correct generated causal explanation or successful new executable probe. An all-candidate post-hoc compatibility check crosses four sizes with shrink/no-shrink, using move-only, over-aligned elements and three clear/refill cycles. Operation-note and reference pass 8/8; original and both controls pass 4/8. Unlike the original, the two failed generated candidates also leak allocations: size 8 allocates/frees 7/3 and size 32 13/9, versus 1/1 for the successful candidate. All ten native processes and 43 manifest files are verified. These finite consumers do not constitute the full Abseil suite or completion of the uneditable API-comment request.

Probe auditing also reveals failed evidential links. Generic Python probes catch failing assertions; one C++ revision comments out the capacity assertion. Operation Java probes require non-null presence immediately after invalidation and reject the reference. C operation probes reuse an already-transferred value without acquiring another reference and also fail on the reference. Rust operation probes fail compilation, and its requested note is another probe block: the continuing system instruction still requires probe-only output. Overall generic probes compile/run 10/10 and accept the reference 9/10; operation probes compile/run 6/10 and accept it 2/10. A printed causal claim, successful import or unchanged source digest is not automatically a faithful operation observation. A separately frozen stronger control adds only previously fixed task-independent debugging advice to the identical operation evidence on all five tasks. It yields 0/5 after 15 calls (379,475 input/16,517 output tokens; 55 native processes; 2,738 verified files). Its Abseil candidate is byte-identical to both failed controls, with no rejected proposal. The local note-delivery difference survives this reminder, but remains one exposed discordance. A further frozen comparison removes the obsolete probe-only system instruction: both diagnosis guides receive the identical existing operation probes/results and source in fresh prose-analysis contexts. Its ten repair endpoints close before inspection, yielding generic 0/5 and operation 2/5 (Abseil/json-c), with three proposals per repair. The 40 calls use 999,313 input/26,729 output tokens; 110 native processes and 5,500 manifest members are verified. No new diagnostic probes are executed in this follow-up. Across these three adaptive batches, 130 physical calls cover the same five tasks and thirty repair endpoints; they are not independent task replications.

The fresh Abseil operation note itself recommends the wrong inline-mode reset. After two failed proposals, the repair agent instead uses \texttt{SetSize(0)}, preserving the mode bit. The ordinary reminder and fresh generic candidate each pass 4/8 additional lifetime/allocator contexts with four allocation imbalances; fresh operation passes 8/8 with balanced allocation (six native processes, 27 verified files). Thus local repair benefit survives stronger consumers, but attributing it to correct causal content would misdescribe the generated note. Other generated notes remain unreliable: Rust confuses fused iteration with immediate exhaustion, Python misreads class-level descriptor access, and Java repeats the invalid post-invalidation presence requirement.

In C, the fresh operation note correctly traces the ordinary setter through the default object callback, which receives the encoded final token. Its actual repair decodes only the object-callback-enabled branch: 16/16 original, 144/144 semantic and 28/28 upstream checks pass, but broader API coverage is 324/432. The fresh generic candidate repairs only the opposite branch (216/432). A stronger ordinary reminder also identifies the default callback, but its replacement is rejected by the specified-function interface. To audit this restriction uniformly, a post-hoc replay accepts one existing same-signature function anywhere in the same source file for all eighteen proposals from six groups, preserving exact generated bodies. All eighteen qualify, yielding eight distinct source states; 176 native processes and 2,942 files are audited. The last eligible reminder proposal now passes 16/16, 144/144 and 28/28, but only 270/432 expanded API contexts. Other endpoints remain unchanged. This source replay is not an interactive counterfactual and does not overwrite frozen scores. It demonstrates that the original C difference partly depends on edit-location restrictions; neither recovered C candidate is complete across the exercised interfaces.

A separate main-agent comparison supplies the same original source, visible regression and two actual fresh helper functions, adding their exact original notes in one arm. After three proposals each, patches alone pass 216/432 and patches plus generated notes 324/432; both retain 28/28 upstream. Final sources are byte-identical to the respective earlier helper candidates: the main agent selects rather than combines them. Both fail the predeclared all-interface primary. Six calls (106,980 input/3,044 output tokens), 56 native processes and 801 files are audited. This is a local partial note-retention effect in integrating real helper outputs, not complete repair or deployed folding causality.

After that batch closes, a final adaptive integration comparison fixes three arms: new ordinary analysis, new operation/branch analysis, or withholding that extra analysis. Every arm receives identical original source, both actual helper functions and their original notes; no prior integration outcomes, reference patch, protected cases or investigator diagnosis enters any prompt. Each new analysis gets 3,072 output tokens; each repair gets three 8,192-token proposals with the same visible regression. Operation analysis passes 16/16, 144/144, 432/432 and 28/28 upstream; generic and withheld analysis each pass 16/16, 144/144 and 28/28 but only 324/432. All three operation proposals contain the same complete repair, so the result does not select a lucky protected checkpoint. Eleven calls (204,863 input/5,031 output tokens), 84 native processes and 1,204 manifest members are audited.

The generated operation note explicitly requires decoding before either callback invocation or direct object addition. The actual candidate adds the missing direct-add branch to the previously partial callback repair. This closes the predeclared all-interface primary and demonstrates local autonomous integration benefit. It does not certify every sentence of the note: its entry-path description overgeneralizes the callback flag. The generic note also ends with a broad both-path recommendation, so exclusive possession of the correct fact is not identified as the mechanism. Note lengths differ (939 versus 438 output tokens), and repair input is 5.6\% higher than withholding and 3.1\% higher than generic analysis; including its new diagnosis, operation analysis uses 75,860 input/2,319 output tokens in four calls, versus 74,076/1,575 in four generic calls and 54,927/1,137 in three withheld calls. Total input is therefore 38.1\% above withholding and 2.4\% above generic analysis. Structure, explicitness, length and model trajectory remain inseparable here. This is one adaptively exposed C task, one seed and finite interface checks, not a population effect, a full application benchmark or deployed folding causality. Across the five subsequent probe/note and integration batches, 147 physical calls use 3,437,305 input/105,397 output tokens; thirty-five repair endpoints still cover only five distinct development tasks.

\paragraph{Assignment and deletion require distinct operation evidence}
A source-informed follow-up tests JSON Patch removal against its target-location contract~\cite{rfc6902}. Internal lookup decodes the intended key but returns a key pointer mapped to the original encoded path; object deletion then consumes that encoded key literally. Across ten object cases plus array/root controls, original source removes the intended target in 4/12, while all eight escaped-name cases retain it and remove a decoy. A frozen factorial crosses setter decoding and removal decoding, plus a comment sham. Original/sham satisfy setter 36/144 and remove 4/12; setter-only yields 144/144 and 4/12; remove-only yields 36/144 and 12/12; combined yields 144/144 and 12/12. All five sources pass the same 28 upstream tests. Twenty native processes and 1,563 manifest members are audited. This separates the two operation boundaries within one library; it is not a new repository, autonomous discovery, upstream-approved complete fix, or security finding. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section*{Reproducibility}
Archives retain all 118 repair endpoints/860 calls and all subsequent failures, source/checker bindings and raw measurements. Shared-checkpoint records bind 353 calls, five exact prefix forks and actual full/report inputs. The 15,946-file online-Skill archive binds 105 actual initial inputs, 30 revision transitions, 50 next-input exposures and all 2,455 calls. Separate performance records bind all eight actual inputs, 247 calls and 36 final measurements; a 19-file manifest binds the three branch-trace processes. Independent audits recompute outcomes and token totals; detailed cohort/file counts and unsuccessful qualifications remain in supplementary manifests. Dependencies, weights and runtime binaries are omitted, so the archives alone do not regenerate inference. The initial 1,890-file and compact 1,930-file test-strategy manifests bind both full batches, exact feedback and native scores. A further 2,344-file manifest binds the entire allocation study; 1,059-file and 66-file manifests bind the privileged-scope and filename-exchange diagnostics. A 2,134-file manifest binds both fixed-seed repetitions and their resource-recovery receipts; 612-file and 810-file manifests bind the two complete original-target-test controls. All 72 privileged-scope model calls and 468 native runs are retained across the initial diagnostic and its repetitions; the latter reuse completed inference after a storage failure without resampling. Additional archives retain fixture failures, source constructions and all conventional operation controls. The early-handoff archive binds 27 endings and 637 calls; a separate zero-model recovery archive closes all three checker setup failures without changing candidates. C++ archives bind six initial endings and 168 calls plus six continuations and 181 calls; a separate 141-file archive binds all 45 first-decision probes, and the allocation archive binds five source states and 12 build/probe processes. A 71,497-file archive binds the valid complete phase-control batch; a 253-file archive binds all C++ state/context controls. Exploratory supplements remain separate. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Exact initial-token control and new repository qualification}
All new model comparisons in this section use Qwen3-Coder-30B-A3B-Instruct in native FP8 on the existing L20. The model family is not varied in this extension. All target and model execution occurs in the PAI environment; local audits only read archived records.
\paragraph{Reused C integration notes under an exact token control}
Before inspecting the follow-up, we freeze three paired seeds (244101--244103), a shuffled arm order, temperature 0.2 and three repair proposals per endpoint. The two previously generated integration notes remain verbatim; original source, both actual helper functions and their original notes are identical. Explicitly marked inert punctuation pads each initial input to 18,854 model-tokenizer tokens. Operation analysis passes all 432 API contexts in all three endings; generic analysis passes 324/432 in all three. Every ending also passes 16/16 original, 144/144 overlapping semantic and 28/28 upstream checks. Sources repeat identically within each arm. Eighteen calls (348,597 input/7,551 output tokens), 168 native processes and 2,390 manifest members are audited. Repair input totals are 174,663 for operation and 173,934 for generic analysis (0.42\% higher), because later generated histories differ.

This adaptive replication controls initial token count, not useful information volume, naturalness, note position or expression. It reuses two previously generated notes rather than demonstrating repeatable diagnosis generation. Three seeds on one exposed task are not three independent tasks; their three discordances give an exploratory two-sided paired sign-test $p=0.25$. Earlier unequal-note results and generation costs remain unchanged. The findings strengthen one local repair-integration result, not universal superiority or deployment-level folding causality.

\paragraph{Three source-informed development tasks}
We screen public implementation defects before observing any new agent outcomes, retaining all qualified cases. cJSON v1.7.19 replacement can release a member-name buffer before consuming an aliased key; issue~1081 provides the proposed fix~\cite{cjson1081}. A deterministic quarantining allocator poisons logically deallocated bytes without physically freeing them until test exit. Original and comment-sham pass 20/32 API contexts; the source-informed reference passes 32/32. All three retain 22/22 upstream tests. This is a controlled allocator context, not a default-allocator prevalence estimate, and the reference is the issue's suggested repair rather than an asserted merged fix.

The pinned parent of pugixml commit b3f4277 compares source-buffer addresses as a document-order shortcut; node moves and appended fragments can invalidate that relation~\cite{pugiorder}. Original/comment-sham pass 8/28 selected node/attribute sorting contexts; the official reference passes 28/28. Initial fixtures use the later name \texttt{load\_string}, yielding six compiler failures; changing only that call to the pinned header's \texttt{load} API qualifies all variants. Both versions are retained. Three pinned source/header files, not the full upstream test suite, are exercised.

At itertools snapshot 6bd5053, doubling a large requested count overflows in \texttt{k\_smallest\_relaxed\_general}~\cite{itertools1066}. Original/comment-sham pass 80/112 contexts with overflow checks and 100/112 in an optimized unchecked build; the suggested saturating-multiplication reference passes 112/112 in each. We compile the actual source module with finite iterators and comparators; this is not whole-crate integration. All original and sham variants fail their one visible regression, while references pass. Fifty-one native processes across the qualifications, including the six compiler failures, are audited. These are three distinct source-informed development tasks, not hundreds of independent samples or held-out discoveries.

\paragraph{Fresh autonomous repair on all three tasks}
The subsequent nine-ending comparison fixes generic diagnosis, operation diagnosis and withheld diagnosis for every qualified task. Notes use the same five-section template and 1,024-token cap; repair receives three 8,192-token proposals with the same visible regression. All 33 calls (394,509 input/17,425 output tokens), 79 native processes and 1,250 archive members are audited, including exact proposal reconstruction and unchanged non-target files. Generic and operation notes each repair 0/3; withholding repairs 1/3 (itertools), passing 112/112 contexts in each build. This is a new cross-repository null/adverse result, not evidence of broad explanation gain.

The failures expose a concrete reliability limit. Both cJSON notes incorrectly assert that lookup finds an item already detached from another object; their edits detach the destination before replacement, pass 0/32 and regress upstream tests, while withholding preserves 20/32 and all 22 upstream tests. Both Rust notes misattribute multiplication overflow to later indexing; their final candidates leave the reported multiplication unchanged (80/112 debug, 100/112 release). Withholding instead applies saturating multiplication. In pugixml, notes recognize the source-buffer/tree-order mismatch but do not yield a valid repair: generic analysis invents a mutable address-based identifier, passing its one visible regression but crashing in the protected probe before producing any of its 28 result records; operation analysis and withholding return node/attribute addresses, retaining 8/28. One withheld proposal lacks required markers; all endpoints and that failure remain. Thus textual diagnosis can be wrong, or partly correct but followed by incompatible code. The new contracts and named mechanisms alone do not establish incremental practical benefit.

\paragraph{A passing sorting example does not establish a valid comparator}
A post-hoc native intervention examines the actual generic pugixml candidate, rather than inventing a defective patch. Its expression combines node address, sibling position and an incremented static counter into an ordering pointer. The final visible regression passes, yet the unchanged protected sort probe terminates with signal~11. An internal-comparator probe on parsed and moved-node contexts observes both $a<b$ and $b<a$, $b<b$, and changing repeated comparisons. Thus the comparator violates asymmetry, irreflexivity and repeat stability on the exercised inputs.

We retain original, official reference, comment-sham and all three actual candidate states, then remove only the counter contribution from the generic candidate. Across seven variants, 28 native processes and 91 manifest members are audited. The single-expression intervention restores the tested comparator laws and removes the observed sorting crash, but passes only 8/28 public contexts: pointer order still disagrees with the moved tree. Original, sham, operation and withheld candidates likewise preserve those tested relation laws but fail moved-tree order; the official reference passes both and all 28 public contexts. This separates three obligations: one successful sorted example, a consistent comparison relation, and that relation matching current tree order. It is a bounded source intervention on one adaptively exposed generated patch, not an additional independent task or autonomous repair benefit.

\paragraph{Autonomous verifier generation retains no discovery advantage}
A separately frozen comparison supplies original source and the public API contract, without the visible failing example, prior diagnoses, reference source or protected outcomes. Both source-bound and operation-bound guides receive two probe proposals under the same 8,192-token cap, for two seeds on each of the three tasks. Candidate probes execute on original code for feedback; final probes then run unchanged against original, reference and comment-sham. The primary requires reference acceptance and an explicit semantic-failure exit on original and sham in the same build; crashes, compile failures and timeouts do not count. All 24 calls (408,806 input/34,752 output tokens), 96 native processes and 399 manifest members close before analysis. Neither guide yields a discriminator (0/6 each). This is inspired source-bound guidance, not an implemented ECK baseline.

Three final responses use code fences without the required markers. A uniform post-hoc recovery retains all nine accepted bodies byte-for-byte and recovers only a unique fenced block from each of the other three. With zero new model calls, 24 native processes and 101 manifest members, all twelve now parse, but both guide totals remain 0/6. Seven references accept the final probes; acceptance alone does not certify their assertions. Two recovered cJSON probes demand insertion through a replacement API, rejecting the reference too. One Rust probe does not compile; another is recovered but exercises only small counts. A pugixml probe uses an illegal XPath node type and aborts on reference code; two others use weak order checks or empty selections. Nominal checks omit aliased member-name ownership, moved/appended tree order or large-count overflow. All twelve source reviews and both original/recovered scores are retained. This identifies limitations of autonomous test generation, not a benefit hidden by strict formatting.

\paragraph{Re-audit can recover from an actual misleading diagnosis}
After the complete fresh-repair batch closes, an adaptive comparison retains all three tasks. Every arm receives the same actual prior operation note, its actual final function and the execution feedback from all three visible attempts. No protected results, reference fix or investigator-corrected diagnosis enter the prompts. A fresh model context either performs ordinary systematic re-audit, traces operation order and evidence, or provides no new re-audit. The two note guides share five sections and a 1,536-token cap; every repair receives two 4,096-token proposals from the original source. Twenty-four calls (295,093 input/8,390 output tokens), 63 native processes and 1,195 manifest members close and audit successfully, including exact candidate reconstruction and unchanged non-target files.

Operation re-audit repairs 1/3, whereas ordinary and no re-audit repair 0/3. In itertools, the operation note identifies the earlier \texttt{take(2*k)} multiplication rather than the later subtraction blamed by the old note. Its repair changes only that expression to saturating multiplication and passes all 112 contexts in both builds. Both controls retain 80/112 debug and 100/112 release. The two new notes have 338 versus 312 output tokens; repair input is 6,303 versus 6,296 tokens, so lengths are close but not controlled. The successful note still repeats an incorrect source-location claim in its quotation section; neither correctness of the whole explanation nor internal causal use is proved. All cJSON arms retain 0/32 with 21/22 upstream tests, and all pugixml arms retain 8/28. Earlier fresh repair without a note already solves this Rust task. Thus the new result concerns recovery from misleading inherited experience on one exposed task, not an overall advantage over starting without that experience. One paired task discordance gives exploratory exact two-sided $p=1$. A separate all-task, two-seed replication regenerates notes, then pads initial repair inputs equally across all three arms within each task/seed: cJSON 21,198/21,206, pugixml 12,973/12,779 and itertools 3,040/3,047 tokens. It closes all eighteen endings and 48 calls (597,104 input/15,969 output tokens); 126 native processes and 2,389 manifest members pass audit. Operation re-audit succeeds in 1/6 task--seed endings, ordinary re-audit in 2/6, and no re-audit in 0/6. These are repeated observations on three development tasks, not six independent tasks.

At seed244411, operation re-audit reproduces the Rust saturation repair while ordinary re-audit repairs pugixml by returning null from the fast-path helper, invoking its existing structural comparator. This conservative fallback is explicitly permitted by the task; no performance gain is required or inferred. At seed244412, ordinary re-audit repairs Rust with a checked-count fallback; operation re-audit repeats the wrong overflow location and additionally drops final truncation, passing only 72/112 debug and 92/112 release contexts. cJSON remains unrepaired in every arm. Two no-re-audit Rust proposals lack required markers. Uniform exact-body recovery across all 36 proposals preserves 34 accepted bodies and executes both uniquely fenced rejections unchanged: both still pass 80/112 debug and 100/112 release. Eight native processes and 272 manifest members are audited, with zero new model calls and no changed endpoint outcome. This source replay is not an interactive counterfactual. The successful ordinary pugixml note still misdescribes the structural comparator, and successful Rust notes retain incorrect quotation locations. The replication therefore removes the initial operation-specific advantage: re-audit sometimes helps, but its superiority to conventional debugging and the correctness or causal use of whole explanations remain unestablished.

\paragraph{Main-agent integration across the three new repositories}
After the full replication closes, a further adaptive comparison supplies all six actual retained candidates for each task, their generated notes when present and both visible-feedback records. Candidate order is shuffled once and shared across arms; no helper is selected or omitted according to its protected outcome. All arms receive the same original source and task. New ordinary integration analysis, new operation-chain analysis and no extra analysis each receive two repair proposals; initial repair input is matched to 25,281 tokens for cJSON, 15,870 for pugixml and 6,742 for itertools. Both new-analysis guides share the same five-section format and 1,536-token cap. The main repair cap is 4,096 tokens. No reference patch, protected score or investigator-corrected diagnosis enters any model input. This is an integration of real prior candidates in separate model contexts, not a complete deployed multi-agent architecture.

All nine endings and 24 calls close (385,039 input/7,701 output tokens); 63 native processes and 1,199 manifest members are audited. Exact prior-candidate, note and visible-feedback bindings are reconstructed. All three arms repair 2/3: the same Rust saturation patch passes 112/112 in both builds, and all pugixml functions return null to invoke the existing structural comparator, passing 28/28. Their C++ differences are comments/formatting. Every cJSON arm fails all 32 contexts and retains only 21/22 upstream tests. One first C proposal lacks required markers; all final proposals parse. There is no added successful task from either new integration analysis. Because every arm already receives all six helpers, this comparison does not estimate the benefit of having helpers rather than none.

The operation-analysis text incorrectly reports the null-returning pugixml helper as failing, although its supplied final visible observation is \texttt{correct:true}. It recommends changing the structural comparator instead; the main agent nevertheless returns null in the permitted helper and passes. Thus a successful repair does not validate that explanation or establish its causal use. Across the length, qualification, fresh-note, verifier, mechanism, re-audit, replication, formatting and integration extensions, 171 physical model calls use 2,429,148 input/91,788 output tokens, with 706 native process records. These extensions cover four task identities (prior json-c and three new tasks), not hundreds of independent tasks; costs and outcomes are not pooled into a treatment-effect estimate. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\section{Agent-selected runtime observations and generated interpretation}
After the three-repository comparisons close, a new adaptive workflow separates acquiring observations from interpreting them. All following trace, new-C++ and note-content calls use Qwen3-Coder-30B-A3B-Instruct-FP8 on the same L20 environment. All three development tasks remain; no old successful function, protected score, reference fix or investigator-written diagnosis enters a prompt. A planning agent gets the original source, visible regression and mechanically enumerated observation sites in the designated function. It selects at most four sites and three simple variable/field watches per site, with two 2,048-token proposals. A controller inserts logging around the original expressions. The second planning call receives only parsing/build failures and visible-outcome preservation status, never trace values. Only its final plan is retained, without outcome-based plan selection.

Instrumentation is eligible only if native execution preserves the original visible records and exit without timeout. This gate concerns the exercised input, not all-context noninterference or the truth of a later explanation. Failed instrumentation stays in the cohort. The final plan forks into two fresh diagnosis contexts, with actual runtime output supplied or withheld; both use five sections and a 1,536-token cap. Planning-hypothesis prose is excluded from downstream inputs. Source-only repair, raw-trace repair, repair with a trace-withheld note, and repair with both the same raw trace and a trace-grounded note each get two 4,096-token proposals. Labeled punctuation matches initial repair input-token counts within each task; it does not equalize semantic content or total workflow compute. The raw-trace versus grounded-note contrast isolates added generated interpretation under shared observations.

The fixed seed is 245101 and all twelve repair endings close before outcome inspection. The same protected API contexts, cJSON upstream tests and Rust debug/release builds determine success. This is an adaptive comparison on three already exposed tasks, not a population estimate or a reproduction of a complete trace-based repair framework.

All 36 calls close with 432,953 input/20,466 output tokens; 91 native processes and 1,629 manifest members pass audit. Every arm repairs 0/3. All three final observation plans contain forbidden call expressions and are rejected; five of six plans fail this syntax gate, while the remaining C++ plan fails compilation. Thus no final usable trace is delivered. This is an evidence-acquisition failure and does not estimate the value of successfully acquired traces. Initial repair inputs match at 20,551 tokens for cJSON, 12,297 for pugixml and 2,420 for itertools. Six repair proposals lack required function markers; every retained final candidate remains scored. The trace-withheld cJSON note nevertheless describes invalid-pointer and failed-lookup observations that were never supplied; the corresponding C++ note also initially presents planned watches as observed. Plan/observation conflation is visible in generated text, without proving its internal causal use by repair agents.

An adaptive interface recovery retains every task and each final model-selected site. It drops invalid watches individually, retaining legal ones; a failed build receives one retry at the same sites with empty watch lists. A successful build with changed visible behavior does not trigger outcome-based fallback. No new location or diagnosis is hand-written. Six earlier planning calls are reused and charged separately, while fresh notes and repairs require 30 new calls at seed 245301. Cross-round differences mix interface and sampling changes; the four within-round conditions remain the relevant comparisons.

All twelve endings close with 393,207 input/21,617 output tokens, 96 native processes and 1,951 audited manifest members. Only trace-plus-generated-note repairs itertools: 112/112 contexts in both builds versus 80/112 debug and 100/112 release in each other arm. The actual trace reports a large count and multiplication overflow at the earlier \texttt{2*k}, before later selected markers. The successful repair caps the count before doubling. All cJSON arms retain 20/32 plus 22/22 upstream tests; pugixml retains 8/28. This is one conditional Rust gain; the earlier no-note workflow already solved that task.

Source inspection nevertheless rejects the recovered C++ trace: watches read \texttt{node} and \texttt{attr} before their respective initializers; the visible node path reaches the indeterminate read. Its visible outcome matches the original despite this indeterminate read. Thus an output-preservation gate does not establish observational validity. C++ repair endpoints remain reported, but this trace cannot support a mechanism claim. The C and Rust retained watches do not have this initialization defect. Correct runtime values also do not certify all interpretation: the C note labels observed type 8 as String although the pinned header defines it as Number; the Rust note overstates which earlier logic did not execute.

A mechanical correction drops watches rooted at the variable being initialized, preserving all original selected sites and other legal watches. It adds no location or diagnosis. Two fixed seeds, 245501/245502, repeat all three tasks and four arms, generating fresh notes and repairs with matched initial repair-token counts. Both seeds must close before correctness inspection. This bounded lexical guard is not a general proof of instrumentation safety; the current retained watches are additionally source-audited. The protocol fixes 60 new calls and 24 final endpoints, while the six original planning calls remain reused rather than independently regenerated.

Both seeds close and audit: 60 calls, 771,507 input/34,264 output tokens, 192 native processes and 3,902 manifest members. Trace-plus-note repairs Rust in both seeds, each passing 112/112 contexts in debug and release; all three controls remain 80/112 debug and 100/112 release. The first repair caps the count before doubling, the second uses saturating multiplication. No Rust proposal fails formatting. All C++ endings remain 8/28. C endings retain 20/32 except one raw-trace ending at 4/32; every C ending passes 22/22 upstream tests. Thus grounded interpretation yields 2/6 task--seed successes versus 0/6 in each control, with both gains on the same Rust task. This repeats a local effect, not a cross-task advantage.

Initial repair-input counts are equal across four arms within task/seed: C 21,398/21,290, C++ 13,610/13,699 and Rust 2,827/2,851. Twelve of 48 proposals fail markers, all in C/C++; three are token-capped. All retained endings remain scored. Both C++ plans remove the pre-initializer watches; all six instrumented task--seed executions preserve visible records/exits. C notes nevertheless again mislabel type 8, while Rust notes still overstate absence of later markers. The notes contain concrete repair suggestions, so this contrast does not isolate explanatory reasoning from actionable advice or extra inference. A subsequent content ablation addresses that distinction. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}






\section{A further C++ task with deferred reads of aliased values}
A prospectively reserved nlohmann/json task uses the official merge of PR 5693 and its parent~\cite{nlohmann5693}. The designated initializer-list insertion overload passes references into a container operation that can move or shift the referenced values before reading them. The official change materializes the values first while supporting array containers without \texttt{reserve()}. Thirty-two fixed contexts cross vector/deque, array size, insertion position, referenced index and aliased/external inputs. Original and comment-sham pass 20/32; the official reference passes 32/32. All 16 external-input controls pass in every source state; aliased inputs pass 0/8 for vector and 4/8 for deque in the original/sham, versus 8/8 each for the reference. Six native processes and 25 manifest members pass audit. This qualifies one task, not 32 independent defects or a whole-library verdict. An initial output-directory setup failure performs no target/model calls and is retained.

A separate fresh-agent comparison supplies frozen original source ranges, the public task and the first vector regression. That regression is one of the 32 final contexts; the other 31 are withheld from the actors. It compares ordinary diagnosis, operation-chain diagnosis and withholding the operation note, using the earlier five-section guide and 1,024-token note cap. All repairs receive three 8,192-token proposals. Comments and whitespace are ignored only in function-signature validation; other source remains unchanged. Original/reference/sham executions must qualify the one-case training form before inference. Eleven model calls and three final endpoints are fixed at seed 245401. Actual input lengths are reported rather than described as matched. This evaluates a new task under the earlier diagnosis workflow; it is not a repeat of the trace-recovery experiment. The public merged patch was AI-assisted and is independent of this study's agent runs, not a human-only reference stream.

All eleven calls close (62,146 input/2,576 output tokens), with 30 native processes and 135 audited manifest members. Ordinary and operation-generated notes each lead to 32/32; withholding the note leaves the original source at 20/32. Both successful repairs first copy the initializer elements into a temporary vector, then insert from that stable sequence. All nine proposals parse. The temporary vector is compatible with the exercised deque target; no whole-library, allocation or performance claim follows. Both notes also assert an incorrect returned iterator, although the supplied record does not separately establish that assertion. A useful repair suggestion therefore does not validate the complete explanation.

After this exploratory result, a fixed two-seed follow-up (245601/245602) retains all three arms and regenerates both diagnoses. Each repair again gets three proposals, with exact initial repair-token counts matched by labeled punctuation. Both seeds close before follow-up correctness inspection. The protocol fixes 22 new calls and six endpoints. These repetitions concern one task; shared gains for ordinary and operation notes would support generated diagnosis under this workflow, not operation-guide superiority. Padding does not match semantic content, subsequent dialogue lengths or the cost of generating notes.

The follow-up closes 22 calls (132,288 input/6,889 output tokens), 56 native processes and 260 audited manifest members. Initial repair inputs match at 5,569 and 5,519 tokens. Both generated-note arms pass 32/32 in both seeds. Withholding fails compilation in the first seed, assigning through a const iterator despite visible compiler feedback, and passes 32/32 in the second by independently materializing the values. All eighteen proposals satisfy the function format. Thus each note guide succeeds in 2/2 repeated seeds versus 1/2 without a note; neither an operation-specific advantage nor an increment in the second seed is established. These are repetitions on one task, separate from the unequal-length initial result.

A fixed post-hoc replay separates array equality from returned-iterator equality, retaining their original conjunction and every original context. It includes original/reference/sham and all nine actual final candidates from the three seeds, with no outcome-based selection or new model call. Twenty-three native processes and 75 manifest members pass audit. One candidate retains its compile failure; all eleven runnable variants preserve every projected original record. Original and sham pass array equality 20/32 but iterator equality 32/32. All runnable successful repairs and the reference pass both 32/32. The initial generated notes' iterator assertion is therefore contradicted in every exercised original context. A false conjunction does not establish which component failed; successful repair does not validate that account. The compile failure supplies no iterator outcome. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Full generated explanation versus its repair recommendation}
After closing the safe trace comparison and before inspecting the new C++ matched results, a content ablation fixes Rust and nlohmann as two tasks with earlier local gains. It reuses the actual two Rust grounded notes and two C++ operation notes from the fixed repeats. A mechanical extraction retains the exact fifth compatible-repair section, without investigator edits. Full note, repair section alone and withholding each receive the same source and visible regression; all Rust arms additionally share the same raw trace. Two new repair seeds (246101/246102), two 4,096-token proposals per actor, matched initial repair-token counts and a shuffled complete schedule fix 24 calls and twelve endpoints. Every endpoint closes before correctness inspection. This adaptively selected component study tests added explanatory context, not independent-task generalization, internal reasoning or an ECK reproduction. Prior diagnosis costs are reused rather than charged as new calls.

All twelve endpoints close with 106,632 input/7,185 output tokens, 82 native processes and 870 audited manifest members. Exact section extraction and prior-note/archive bindings are reconstructed. Repair-section delivery succeeds in 4/4 task--seed endings, full notes in 1/4 and withholding in 0/4. Rust inputs match at 2,827/2,851 tokens and C++ at 5,548/5,506. Section-only Rust candidates pass 112/112 in both builds, and C++ candidates pass 32/32. These are two selected tasks, not four independent replications.

At Rust seed 246101, the full-note repair uses \texttt{iter.by\_ref().count()} to select a safe count, consuming the iterator before collection; it passes 88/112 in both builds. Section-only code uses a non-consuming bound. At seed 246102, full and section-only notes both yield passing saturation repairs. Withholding retains 80/112 debug and 100/112 release in both. At C++ seed 246102, full-note code calls \texttt{reserve()} on \texttt{array\_t}, failing compilation for the exercised deque configuration; section-only code materializes a temporary vector. The full and no-note C++ responses at 246101 omit required markers despite containing complete functions, leaving their primary candidates at 20/32.

A uniform post-hoc recovery scans all 24 responses, preserves 20 accepted proposals and extracts the exact unique target-function body from each of four rejected fenced blocks. All four recovered bodies pass 32/32 under eight native processes, zero new model calls and 32 audited manifest members. Final-source replay therefore yields repair section 4/4, full note 2/4 and withholding 1/4. Original primary scores remain unchanged. This sensitivity is not an interactive counterfactual because earlier feedback and subsequent sampling are not rerun.

The intervention selects existing generated advice; it adds no investigator diagnosis. Its local advantage survives exact-code format sensitivity, but selection, misleading context, salience and semantic content are not separately identified. It establishes neither necessary explanatory reasoning nor universal benefit from shorter notes, runtime savings, ECK superiority or deployed folding. The source notes are reused, and both tasks were selected after earlier gains. Across all trace, new-task, claim-decomposition, content and format extensions, 183 physical model calls use 1,898,733 input/92,997 output tokens with 584 native process records, covering four task identities. These resource totals are not pooled efficacy estimates. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}





\section{Frozen fresh-note comparison and task identity audit}
The 246 workflow freezes a strong ordinary debugging guide and an operation-scoped guide, each requesting the same five sections. At each of two seeds, two fresh notes supply three repair arms: ordinary recommendation only, scoped recommendation only and scoped full note. Each workflow allows one 1,024-token diagnosis and two 4,096-token repairs; the scoped generation is physically shared across its two content arms, with its full cost attributable to either complete workflow. Exact initial repair inputs are padded equally; actual tokens and semantic content differ. Source, qualification, extraction rules, seed schedule and all candidates are retained. Candidate protected grading starts only after all 32 model calls finish.

The more-itertools task is a new task/repository relative to the preceding study. Original and comment sham pass 15/39 contexts; the upstream reference passes 39/39. The cases cover 24 bounded reverse-slice contexts and 15 finite compatibility contexts; one bounded case is visible. Scoped recommendation and full-note endings each pass 14/39 at both seeds. Ordinary recommendation endings pass 15/39 and 9/39. All six therefore fail the full contract. Both scoped diagnoses misidentify positive slicing as the relevant operation despite the request specifying reverse slicing. This is an observed explanation defect; it does not establish which sentence internally caused the repair choice.

Cachetools PR 441 was incorrectly marked new in the first frozen protocol. A subsequent identity audit finds it in the prior supplement; it remains an exposed development repeat, with no new-task inference. Original/sham pass 3/15 contexts and reference 15/15. All four scoped endpoints pass 3/15; ordinary endpoints pass 0/15 and 3/15. All fail full repair. The protocol error and every endpoint are retained rather than silently replacing this task. Across both tasks,15/24 responses are accepted by the method extractor;9 format failures remain counted. These are 32 physical calls,181,553 input tokens,30,312 output tokens and 48 native executions. The independent units are the two tasks with different exposure status, not their contexts or seeds. No generic advantage or equivalence follows. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Registered interpretation and scope studies retained}
The registered study asks how verification procedures preserve facts, interpret applicability and fulfill checking obligations. These assays evaluate supplied archived receipts rather than production-repair completion. Their results are not pooled with the 31-task repair cohorts or newer repair-content comparisons.

The prospective scope-by-rule study attempts 16 reserved task IDs, qualifying 25 whole checks on 13 task blocks and 12 same-task check pairs. Twenty-five reporter calls plus 400 consumer calls give 425 actual calls. Two dependent seeds repeat four scope/rule cells for Qwen 3-14 B and Qwen 2.5-Coder-14 B. Initial rendered input lengths are matched within a model/check. Plain guidance already includes a provenance reminder; the rule condition replaces that reminder with an explicit mapping, so it is not an instruction-free baseline or a pure rule addition. All wrong delivered verdicts are abstentions, not opposite definitive judgments.

\begin{center}\small
\begin{tabular}{llll}\toprule
Model & Scope/rule & Correct verdict/50 & Correct facts/50\\\midrule
Qwen 3 & broad/plain &32&40\\
Qwen 3 & broad/rules &36&40\\
Qwen 3 & finite/plain &36&44\\
Qwen 3 & finite/rules &37&44\\
Qwen 2.5 & broad/plain &6&2\\
Qwen 2.5 & broad/rules &2&2\\
Qwen 2.5 & finite/plain &6&2\\
Qwen 2.5 & finite/rules &2&2\\\bottomrule
\end{tabular}
\end{center}
The Qwen 3 broad/plain cell has eight fact-correct wrong verdicts; its other cells have 5/9/7. The second model's low mismatch count reflects poor factual recovery. Task-block contrasts and descriptive intervals, raw outputs and native qualification bindings are retained; seeds/checks are not independent tasks. The observed model difference is not a controlled ability ranking or evidence of internal causal use of fields.

A separate held-out supply assay uses 16 checks on 9 task blocks. It crosses complete/missing original receipts with issue text present/withheld, for Qwen 3-14 B and Phi-4:128 assigned calls,122 adapter-delivered verdicts,95 jointly compliant endpoints. All 122 delivered finite verdicts are correct. Sixteen delivered outputs misstate facts;11 other outputs overstate issue coverage; six slots fail delivery. Sixteen checks and repeated cells are not 128 independent tasks.

\begin{center}\small
\begin{tabular}{lllll}\toprule
Model & Cell & Labels/16 & Facts & Joint\\\midrule
Qwen 3 & complete/issue &16&15&11\\
Qwen 3 & complete/no issue &16&16&15\\
Qwen 3 & missing/issue &16&12&12\\
Qwen 3 & missing/no issue &16&11&11\\
Phi-4 & complete/issue &14&10&5\\
Phi-4 & complete/no issue &16&15&14\\
Phi-4 & missing/issue &12&11&11\\
Phi-4 & missing/no issue &16&16&16\\\bottomrule
\end{tabular}
\end{center}
No caps, backend errors or preflight exclusions occur. Qwen 3's 64 outputs satisfy strict whole-body delivery; Phi-4 has 0/64 strict whole-body deliveries, though the frozen adapter accepts 58. Delivery scoring and semantic verdict accuracy are therefore distinct. Missing-receipt abstention succeeds among all delivered new outputs; a prior false definitive contrast does not replicate. Issue presence does not identify a general failure mechanism. A correct finite label does not validate its supporting facts or authorize whole-issue closure. These are controlled supply assays, not an updater, full action-selection workflow or internal interpretability experiment. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Argument observations, self-extension and oracle corrections}
A development follow-up on exposed more-itertools supplies passive method-entry observations of actual start, stop and step to all three arms. It changes neither production source nor the guide. Qualification again retains the original/sham/reference contrast. All 16 calls close before candidate protected grading. Ordinary sections pass 15/39 at both seeds; scoped section and full note each pass 15/39 and 14/39. No ending repairs the complete contract. The physical cost is 70,366 input/9,536 output tokens and 24 native executions. Changed observation content and length prevent a pure semantic causal attribution to arguments alone.

Boltons PR~610, original \texttt{fe1ce8b} and merged reference \texttt{d31d821}, supplies a distinct repository task. It concerns extending an ordered multidict with itself while preserving every duplicate pair and order. Qualification and protocol corrections are retained. The first 39-context draft fails: its first visible case has no duplicate and the reference fails nine added keyword obligations. It produces zero model calls. A second controller fails model-engine startup because its unguarded wrapper is re-entered during worker spawning; it also produces zero model calls. A guarded third version completes 16 calls, but nine contexts require preserving the reference's ignored keyword behavior. Before reading its repair correctness, we withdraw that unsupported oracle restriction and freeze a fourth version with no nonempty keyword arguments. The third version remains archived with all costs, outside efficacy inference. These protocol variants are one task, not independent replications.

Version four retains 36 self-extension contexts and three ordinary external-source controls; one duplicate-containing self case is visible. Complete scoped notes pass 39/39 at both seeds. Scoped and ordinary sections each pass 39/39 at one seed, while their other accepted edits exhaust memory by iterating live state as additions extend it. A parse-error field denotes absent machine-readable score output after MemoryError, not an output-format rejection. Both diagnosis policies at that seed recommend unsafe live iteration; the complete-note repair instead materializes a snapshot. Initial repair inputs are exactly token matched, but complete context differs semantically. The result is a context-transfer contrast and does not prove truthful explanation or benefit from the scoped guide. The physical cost is 16 calls,64,441 input/5,782 output tokens and 24 native executions. A separately frozen development factorial adds ordinary complete notes with fresh notes and seeds; all four conditions receive the same source, observations and two-proposal budget. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Fresh-guide factorial on the exposed self-extension task}
A frozen development factorial crosses ordinary/scoped diagnosis with section/full retained advice. It generates four fresh notes at seeds 247201/247202 and reuses each only across its two context arms. All 20 physical calls close before candidate protected grading. Each scoped form passes 39/39 at both seeds; each ordinary form fails at both. All four ordinary endings reach live self-iteration and exhaust memory, not an extraction rejection. All four diagnosis notes themselves recommend unsafe live iteration, whereas successful scoped-condition repairs materialize a snapshot. This is an observed guide-assignment difference, not a truthful-reasoning mechanism. It supplies neither an independent task nor universal superiority of a guide or context length. Original B 4 outcomes remain counted separately. The physical cost is 81,908 input/7,767 output tokens and 30 native executions. A fixed-size replication subsequently freezes exactly three additional seeds before reading any of their correctness outcomes; no seed replacement or outcome-dependent stopping is allowed.

Post-hoc, unblinded author content coding compares the Evidence sections of eight more-itertools notes. The actual executed reverse slice is correctly described in 1/4 original notes and 4/4 notes given entry arguments. One latter note still contradicts those arguments in its Defect example. All six repair endings in each batch fail. This separates one factual-description improvement from diagnosis-wide truth and practical repair; observation content and length jointly change. The rubric, exact note hashes and section text are retained in the artifact. These are four notes per batch on one task, not four independent tasks. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Fixed three-seed self-extension replication}
The predeclared extension completes all 30 calls and all 12 endings before protected grading. At seeds 247203/247204/247205, scoped sections pass 39/39 at 203 and 204 and fail at 205; scoped complete notes pass at 203 and fail at 204 and 205. Ordinary sections pass only at 204; ordinary complete notes pass at 204 and 205. Every failed ending contains accepted source and exhausts memory during live self-iteration. Thus scoped/ordinary section scores are 2/3 versus 1/3, while complete-note scores are 1/3 versus 2/3. The earlier 2/2 versus 0/2 contrast does not remain uniform. Across the five factorial seeds, section scores are 4/5 versus 1/5 and complete scores 3/5 versus 2/5; these are descriptive repetitions of one exposed task, not independent taskwise evidence or a significance claim. The fixed extension costs 121,919 input/10,205 output tokens and 42 native executions. All earlier batches, including invalid oracles, are retained separately. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\section{A new bidict compatibility contrast}
Bidict PR~377 concerns no-op detection when the same key/value pair is reinserted and equality is non-reflexive (for example, NaN). The original revision is \texttt{393bcfd} and the merged reference is \texttt{7ca069d}. The input package pins the complete eleven-file Python package and the official typing-extensions dependency. The frozen 39-context oracle crosses two map types, three affected sides, three update operations and two prefill states for 36 non-reflexive cases, plus real replacement, true conflict and equal-but-distinct-object controls. Original and comment sham pass 3/39; reference passes 39/39. This qualification does not establish exhaustive correctness.

A fresh four-arm ordinary/scoped by section/full factorial uses two seeds (247301/247302), fresh notes and the same diagnosis/repair limits and initial input matching. All twenty model calls close before protected candidate grading. All eight primary endings fail. Ordinary section at seed 302, ordinary full at seed 301 and scoped full at seed 302 pass 38/39. Each fails the equal-but-distinct control: identity comparison repairs non-reflexive reinsertion but drops normal equality behavior. Other endings pass 3/39. Six proposals fail the primary exact-function extraction contract; the later uniform recovery below retains their actual generated code. The batch uses 147,629 input/19,686 output tokens and thirty native executions. A high fraction of passing contexts is not a full repair and the contexts are not independent tasks. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Uniform generated-code format sensitivity}
A frozen post-hoc rule scans all 104 repair responses in six valid batches: the initial more-itertools/cachetools comparison, the argument-observation repeat, valid Boltons version four, the fresh factorial, its fixed three-seed replication and bidict. Invalid-oracle Boltons version three remains outside efficacy analysis. The rule preserves an accepted primary function and otherwise recovers only a unique complete target function from an actual generated Python block, with the exact required argument interface and mechanical class indentation. It adds no investigator repair and no model call. Sixteen responses are recoverable; four final source digests change. Every changed final source is frozen before four protected native replays. Unchanged endpoints retain their original records.

\begin{center}\small
\begin{tabular}{llll}\toprule
Batch/seed & Arm & Primary & Replay\\\midrule
More/202 & scoped/full &14/39&15/39\\
Boltons/204 & scoped/full &MemoryError&39/39\\
Bidict/301 & ordinary/section &3/39&39/39\\
Bidict/302 & scoped/section &3/39&38/39\\\bottomrule
\end{tabular}
\end{center}
The bidict scoped section still fails ordinary equality. Boltons complete-note replication becomes 2/3 for both guides, removing the primary direction difference there. The ordinary bidict section now supplies the only full repair in that batch. Primary scores remain unchanged. Recovery is final-source sensitivity, not an interactive counterfactual: altered earlier feedback and later sampling are not rerun. Static audits bind every response, exact source, frozen candidate and native record; no target code executes in those audits. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Resource and failed-run accounting}
The downloaded fresh-note/qualification extensions above retain 170 physical model calls, 938,434 input/96,675 output tokens and 268 native process records, including the withdrawn Boltons oracle batch and the four format replays. These totals exclude the separately reported earlier comparisons and are not an efficacy pool. Initial diagnosis generation is physically shared between its section/full arms; a complete workflow must nevertheless be charged its diagnosis cost. Equal proposal caps and matched initial repair lengths do not imply equal realized compute or a pure semantic intervention.

The first argument-observation controller waits for a startup-failed predecessor and expires before any model or target call. Its closure and log remain archived alongside the zero-call Boltons startup failure and failed qualification. A complete-module Boltons control subsequently closes at the same two factorial seeds, guides, 39-context oracle and proposal limits. Only source visibility changes: both diagnosis and repair see the whole module, including the later \texttt{items}/\texttt{iteritems} implementations. All twenty calls close before protected grading. Scoped complete notes pass 39/39 at both seeds; scoped sections pass only at seed 247202. Both ordinary forms fail at both seeds, exhausting memory during live self-iteration; the remaining scoped section also exhausts memory. The same unique-function recovery rule scans all sixteen responses and recovers none, so every primary result remains. Costs are 207,096 input/7,443 output tokens and thirty native processes, with no additional format replay processes or inference. Completed archives were retrieved and audited after access was restored. This removes omitted iterator implementations as a necessary condition for that local guide contrast, but source content and length change jointly. The scoped 247201 note asks for a copy yet also recommends live iteration, and successful full-note repair materializes a snapshot; truthful diagnosis and internal causal use are still not established. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\begin{thebibliography}{99}
\bibitem{rfc6902} P. Bryan and M. Nottingham. JavaScript Object Notation (JSON) Patch. RFC6902, section4.2,2013. \url{https://www.rfc-editor.org/rfc/rfc6902#section-4.2}.
\bibitem{jsoncsource} json-c contributors. JSON Pointer implementation, release 0.19, commit aa716cd8d663c976b99b0f30f102ee1d8ef63146. \url{https://github.com/json-c/json-c/blob/aa716cd8d663c976b99b0f30f102ee1d8ef63146/json_pointer.c}.
\bibitem{guava2971} Guava contributors. LoadingCache stops loading forever after race condition. Issue~2971. \url{https://github.com/google/guava/issues/2971}.
\bibitem{guava8779} Guava contributors. Fix entry count after invalidation races with refresh. Unmerged PR~8779, accessed~4 November 2026. \url{https://github.com/google/guava/pull/8779}.
\bibitem{guava8753} Guava contributors. Avoid a stale refresh replacing a new loading reference. Unmerged PR~8753, accessed~4 November 2026. \url{https://github.com/google/guava/pull/8753}.

\bibitem{cache437} cachetools contributors. Cachedmethod subclass dispatch. Issue~437. \url{https://github.com/tkem/cachetools/issues/437}.
\bibitem{cache441} cachetools contributors. Compute TTL expiration before changing cache state. Merged commit39f9dd2,2026. \url{https://github.com/tkem/cachetools/commit/39f9dd234aabc0859c703e7d9747fbefe7133f4c}.
\bibitem{cache395} cachetools contributors. FIFO update ordering discussion. Issue~395. \url{https://github.com/tkem/cachetools/issues/395}.
\bibitem{abseilclear} Abseil contributors. Change InlinedVector::clear to preserve allocated space. Commitdcbd71b,2025. \url{https://github.com/abseil/abseil-cpp/commit/dcbd71bfd72154abbc19616abcf8cd1fff6c3c63}.
\bibitem{smallvec365} SmallVec contributors. Collecting from iterator skips Nth item. Issue~365,2024. \url{https://github.com/servo/rust-smallvec/issues/365}.

\bibitem{catch2723} Catch2 contributors. Assert Info reset need to also reset result disposition to normal to handle uncaught exception correctly. PR~2723,2023. \url{https://github.com/catchorg/Catch2/pull/2723}.
\bibitem{sweagentartifacts} SWE-bench. Experiments: public predictions, execution logs and trajectories. Snapshot and content digests recorded in the supplementary artifact. \url{https://github.com/SWE-bench/experiments}.
\bibitem{testsuitebench} K. Egashira, N. M\"undler-Sasahara, M. N. M\"uller and M. Vechev. TestSuiteBench: Coding Agents Struggle to Generate Strong Test Suites from Specifications. arXiv:2610.13065v1, 2026. \url{https://arxiv.org/abs/2610.13065}.
\bibitem{skillevolbench} Y. Lei et al. SkillEvolBench: Benchmarking the Evolution from Episodic Experience to Procedural Skills. arXiv:2605.24117v1, 2026. \url{https://arxiv.org/abs/2605.24117}.
\bibitem{cjson1081} cJSON contributors. Aliased member-name replacement. Issue~1081. \url{https://github.com/DaveGamble/cJSON/issues/1081}.
\bibitem{pugiorder} pugixml contributors. Fix document-order optimization after tree changes. Commit b3f4277082a0a5b905dcdec0cea14aee6260319e. \url{https://github.com/zeux/pugixml/commit/b3f4277082a0a5b905dcdec0cea14aee6260319e}.
\bibitem{itertools1066} itertools contributors. Overflow in k-smallest-relaxed for large k. Issue~1066. \url{https://github.com/rust-itertools/itertools/issues/1066}.
\bibitem{nlohmann5693} nlohmann/json contributors. Copy values before inserting an initializer list into an array. Merged PR5693, reference commit e444a662762420681487f369aa5fc8565de8366f. \url{https://github.com/nlohmann/json/pull/5693}.
\bibitem{bidict377} Bidict contributors. Fix \_dedup no-op detection for non-reflexive-equality keys/values (e.g. NaN). PR~377, merged commit~7ca069d231f61675ac7b6929225bba5a9b342f7d. \url{https://github.com/jab/bidict/pull/377}.
\bibitem{aiassist} OpenAI. Codex. 2026. \url{https://openai.com/codex/}.
\end{thebibliography}
\end{document}


==> anc/supplement-source/evidence-guide.tex <==
\documentclass[10pt,conference]{IEEEtran}
\usepackage[T1]{fontenc}
\usepackage{booktabs,url}
\usepackage[hidelinks]{hyperref}
\title{Supplementary Evidence Guide}
\begin{document}
\maketitle
This guide accompanies \emph{When Passing Checks Do Not Establish Completion: Evidence Interpretation in Coding Agents}. The main paper states the contribution and its limits. This combined supplement provides methods and complete exploratory comparisons; it is not required to interpret the main paper's figures or principal examples.
\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}
\section*{Reading order}
\begin{enumerate}
\item \textbf{Focused methods and diagnostic controls} (next 15 pages): the 118-episode, 31-task repair cohorts, qualification, component interventions, witness/lifetime controls, successful controls and exclusions. Multiple source variants and repeated seeds on one task are dependent observations.
\item \textbf{Public replays and complete Agent comparisons} (following 19 pages): public patch calibration; C/C++/Java/Rust and Skill studies; generated-note comparisons, fixed replications, contrary results and format sensitivities; retained registered interpretation/scope assays. These different studies are not pooled as one efficacy estimate.
\item \textbf{Prospective diagnostic update} (next 2 pages): the frozen four-task ordinary/scoped decision comparison and its separately labeled development follow-up. These are controlled candidate decisions, not additional autonomous repair episodes.
\item \textbf{Native lifecycle and invocation evidence} (final 6 pages): source-informed ADK/Tenacity/AnyIO and Rust/Neon controls, 102 complete native source-edit workflows, with interface-limited cohorts separately identified, an added input-delivery consumer and exact shutdown/broadcast reversions and admission-before-drain controls. Technical prefixes are separately identified.
\end{enumerate}
\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}
\section*{Artifact access and reading order}
Read the separately submitted main paper and this supplement. Download the single \path{Replication-Package.zip}, extract it, and start with its root \path{README.md}. The ZIP contains current sources, later completed records and auditors, plus \path{baseline-data.tar.xz}, a losslessly compressed baseline payload. No separate data volumes are required.

Run \path{python3 verify.py} for packaged-byte and later-record verification. Add \path{--full-data} to verify every baseline index file and scientific data block without extracting the full dataset. Selected baseline collections can also be materialized with the supplied verifier. Standard Python libraries suffice for these offline checks; models and target programs are not executed.

Scientific member bytes and original cohort outcomes are unchanged. Only archive compression and container headers have changed. Archival identifiers inside frozen manifests and scripts preserve provenance; they are not additional current manuscripts. Withdrawn oracle interpretations and technical prefixes remain explicitly separated from valid scientific outcomes.
\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}
\section*{What can be checked}
The supplied Python audits reconstruct scores, resource counts and source/response/native-record bindings from archived bytes. They execute neither target programs nor models. Source-level replays are distinguished from new interactive runs; failed qualifications and withdrawn oracle variants remain available. Weights, full runtime images and dependencies are omitted, so regenerating inference requires an appropriate external environment. These archives support inspection and reconstruction, not a claim of a self-contained inference installation.
\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}
\section*{Evidence boundaries}
The reported gains are local and exploratory. The paper does not establish general repair superiority, deployed subagent-folding effects, a complete Skill-evolution benefit or internal causal use of explanations. Negative outcomes and extraction failures remain in their original denominators. Context counts, model calls and repeated seeds are not independent task replications.
\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}
\section*{Writing assistance}
OpenAI Codex assisted with drafting and revising text in the abstract, Sections~I--X, the Reproducibility section, and the supplementary material, and with preparing experimental and analysis code, tables, and figures~\cite{aiassist}.
\begin{thebibliography}{1}
\bibitem{aiassist} OpenAI. \emph{Codex}. 2026. \url{https://openai.com/codex/}.
\end{thebibliography}
\end{document}


==> anc/supplement-source/focused-supplement.tex <==
\documentclass[10pt,conference]{IEEEtran}
\usepackage[T1]{fontenc}
\usepackage{booktabs,amsmath,amssymb,graphicx,url}
\usepackage[hidelinks]{hyperref}
\title{Focused Supplement: Production-Dependent Verification}
\begin{document}
\maketitle
\section{Reader guide and fixed cohort configuration}
This focused supplement contains the methods and retained counterexamples most directly supporting the current paper. The separate complete historical supplement preserves the preceding synthesis and all earlier studies; those studies are not new confirmations. Internal study numbers identify artifact directories and frozen protocols, not independent replications. No currently unqualified source candidate is included as a mechanism-bearing case.

Cohorts A--I map to artifact studies149,156,165,192,209,210,218,226 and228. F reuses every E task and I reuses every H task (31 distinct benchmark repair-task IDs in total). Within an issue, conditions, source variants and executions remain dependent. All nine use temperature0.2, top-p0.9 and top-k20 with4096-token generation ceilings. A--H use at most8 decisions,4 edits,4 requested suites and12288 input tokens; I uses16/8/8 and24576 input tokens. Seeds and execution-order salts are frozen separately for each cohort; no task is rerun to select a favorable history. Qwen weights remain native FP8, without dequantization; Devstral uses the recorded image-text class/chat template for text-only requests. Model manifests bind each weight, tokenizer, configuration and template file separately rather than asserting that every file shares one upstream revision.

\paragraph{Cohort A (study149).} Tasks: django\_\_django-13297, sympy\_\_sympy-21930, sympy\_\_sympy-16886, sympy\_\_sympy-20428. Seed base 149000; order salt 149401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort B (study156).} Tasks: django\_\_django-11477, django\_\_django-11749, django\_\_django-13551, sympy\_\_sympy-16450, sympy\_\_sympy-24562, sympy\_\_sympy-21612. Seed base 156000; order salt 156401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort C (study165).} Tasks: django\_\_django-13809, django\_\_django-17029, django\_\_django-13516, django\_\_django-15037, pytest-dev\_\_pytest-5262. Seed base 165000; order salt 165401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort D (study192).} Tasks: django\_\_django-13315, django\_\_django-13837, django\_\_django-15572. Seed base 192000; order salt 192401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort E (study209).} Tasks: django\_\_django-12470, pylint-dev\_\_pylint-6196, pytest-dev\_\_pytest-7500, django\_\_django-13448. Seed base 209000; order salt 209401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort F (study210).} Tasks: django\_\_django-12470, pylint-dev\_\_pylint-6196, pytest-dev\_\_pytest-7500, django\_\_django-13448. Seed base 209000; order salt 209401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort G (study218).} Tasks: django\_\_django-11170, django\_\_django-11177, django\_\_django-11620, django\_\_django-13693, django\_\_django-14407, django\_\_django-16379. Seed base 218000; order salt 218401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort H (study226).} Tasks: django\_\_django-16502, pylint-dev\_\_pylint-6506, pytest-dev\_\_pytest-11160. Seed base 226000; order salt 226401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Cohort I (study228).} Tasks: django\_\_django-16502, pylint-dev\_\_pylint-6506, pytest-dev\_\_pytest-11160. Seed base 226000; order salt 226401. The protocol and all terminal endings remain in the corresponding artifact directory.

\paragraph{Native execution boundary.}
Target functions execute only on the existing PAI host, in fresh nonroot jails with recorded source/test hashes, no target network, no target subprocess creation and no target writes to production source. The native interpreter is Python3.10. A target-entry observation records the adapter's invocation and selected-function line evidence; it does not certify all nested behaviors. Completed-log auditors reconstruct records and classifications without executing the target program. Model delivery failures and pre-entry UNKNOWN outcomes remain distinct from assertion FAIL and from an actor's completion claim.

\paragraph{Finite endpoint predicate.}
A finite-supported completion requires at least one accepted edit and a terminal \texttt{finish/fixed} action. The latest receipt for each named check (\texttt{changed}, \texttt{companion1}) at the final source digest must be PASS; both post-termination visible checks must also be PASS. Missing receipts, FAIL and UNKNOWN do not meet these requirements. Broader official checks and authored consumers have separate scores; passing them cannot create a completion, and failing them does not retroactively change the finite score. All nine cohorts use this predicate.

\paragraph{Reproduction order.}
Audit complete source reservations and original/official-fixed qualification first, then full actor endings, followed by component and witness diagnostics. Archive byte lengths and SHA256 digests must match before extraction. Protocol files, input manifests, original failures and deterministic audit scripts accompany each completed directory. The public patch acquisition is a separate provenance stream and is not a common-budget comparison with local actors. The evidence ledger supplies the exact file-level crosswalk. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Contract provenance and interpretation limits}
The original/official-fixed contrast qualifies a selected check; it does not independently authorize every additional requirement. Table~\ref{tab:contract-basis} separates the basis of an obligation from the context authored to exercise it. The study numbers point to the frozen records described below. None of these contexts is a representative deployment sample.

\begin{table*}[t]
\centering\small
\caption{Contract basis, authored context and permissible inference. Original failures distinguish residual behavior from newly introduced regressions; reference agreement alone does not establish a universal specification.}\label{tab:contract-basis}
\begin{tabular}{@{}p{.16\textwidth}p{.26\textwidth}p{.25\textwidth}p{.25\textwidth}@{}}\toprule
Obligation / studies & Basis of the requirement & Authored intervention or observation & What remains unestablished\\\midrule
Live flush / 167,169,170 & Reported explicit-flush defect and unchanged official check; original/fixed contrast & Reset prior write observations, invoke live flush, attribute events & Eager writes are not forbidden; cleanup cannot establish this interval\\
Cleanup / 186 & Python IOBase close/destruction behavior and observed wrapper-method entry & Bypass writes, omit explicit call, retain wrapper lifetime & Exact C-level finalizer entry and live-call timeliness\\
Write-only sink / 169 & Sink accepted by original and official implementations & Sink implements write but no flush & General buffering policy or every possible sink protocol\\
Polling / 219,220 & Reported missed file-change notifications & Real-file mtimes with controlled clock; registration/name components and sham & Platform incidence, live restart behavior or general adequacy of the minimal repair\\
Warning / 225,229 & Unchanged generic-matching and nested user tests & Record count/category/message before real generic/exact extraction & Queue corruption after the failing extraction, or added detection beyond ordinary tests\\
Relation ordering / 212,214 & Documented relation order and unchanged official relation/direct-ID tests & Anti-aligned versus aligned ratings; return/guard components & General query correctness beyond exercised paths\\
Point query / 196--199 & Known upstream DISTINCT limitation; executable original and fixed point projections & Valid custom point field, actual PostgreSQL query, scalar/no-predicate controls & New database-engine defect or population frequency\\
Annotated label / 193 & Explicit authored application contract, not a universal API obligation & Related counts in labels; qualifying multiplicity varied & New regression (original also differs) or universal annotation preservation\\
Absent metadata / 195 & Authored context retaining a valid module specification & Remove filename attribute; neutralize unused prelude & Whether this is a supported Django configuration or an unnecessary precondition\\\bottomrule
\end{tabular}
\end{table*} \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Independent capture-screen, budget control and warning diagnosis}\label{app:warning}
Studies221--229 retain every selection and technical failure. The2294-row archived source screen initially excludes the prior500-task pool, all143 recorded reservations and earlier actor IDs; it yields only a color-output source candidate, with no target/model execution. A second planned mock-only screen permits prior static source exposure but excludes all143 reservations,28 prior actor IDs, earlier201 reservations and the221 candidate (union154); it has zero eligible sources and remains a static plan. A separately frozen capture/warning screen yields40 eligible rows and stable-hash selects six: Django12073/16502, Pylint7228/6506, pytest5404/11160. All six sources are acquired; no candidate is replaced. Transport failures (including a truncated staging attempt and denied file-chooser permission) are preserved; a smaller cloud reconstruction verifies every frozen input digest before execution.

Study224 runs58 original/fixed official whole-function checks:31 PASS,17 FAIL,10 UNKNOWN. Django16502, Pylint6506 and pytest11160 meet the fixed discriminator/unchanged-companion gate. Django12073's selected primary is PASS/PASS without an eligible companion; Pylint7228 is UNKNOWN throughout; pytest5404 has a valid primary but its selected companions are FAIL/FAIL. No favorable alternative method is substituted. Study225 then runs12 prospective original/fixed operation consumers on all three eligible tasks: main FAIL/PASS and control PASS/PASS for each. Runtime, SCM metadata, dependencies and no-network/no-subprocess jails remain bound; no local target execution occurs.

Cohorts H/I (226/228) each run all three tasks with both models. H has8/4/4 decisions/edits/suites, input12288, output4096; I has16/8/8, input24576, output4096 and sequence32768. Temperature0.2, top-p0.9, top-k20, seeds226000 and order salt226401 are shared. I is a joint feasibility change in budget, allowable context and limit-bearing prompt, not an identified compute effect. Both preserve every ending; neither uses an updater or reads hidden operation consumers. Each model has1/3 finite-supported completions in each cohort, all on the warning task with one identical source digest. No ending passes all selected broader checks. H's two input failures disappear in I; two H decision caps become one I cap. New operation failures occur only after existing ordinary failures: zero incremental alerts and zero all-pass successful controls in each cohort. Larger budget therefore does not resolve the key diagnostic-value shortfall. The fixed54-function ordinary-module census gate is not met and no such census is executed.

Study229 is post hoc for H and frozen before I correctness is read. Seven source labels include original, official-fixed, all four H/I histories, and a comment-only sham; their four unique source digests are not seven repairs. Four whole-function checks per label give28 native records:17 PASS and11 FAIL, no UNKNOWN. Original has primary FAIL and all three other checks PASS; official-fixed passes all four. Every actual/sham label has primary PASS, unchanged nested user test FAIL, authored generic extraction FAIL and authored exact extraction PASS. All14 authored observation records contain the same one-element UserWarning evidence before extraction. Generic lookup's failure site is the actual pop line; this excludes a missing-capture explanation on these paths. Target/test hashes, stage records, raw failures and all source-history bindings are reconstructed by a separate terminal-log auditor. The captured observation fields do not prove latent model use, a generic detector or cross-task prevalence. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\section{Earlier qualification details retained}

We screen 500 archived official issue rows using explicit validation-dependency path strata and stable-hash selection, excluding previously named task exposure. The fixed reservation contains four Django, four pytest and one Pylint issue. One pytest issue lacks an assertion-bearing unchanged companion and remains excluded. Pinned environments and original/official-fixed whole-function executions qualify five tasks across Django and pytest. Two other pytest tasks fail because of nested assertion-rewriter incompatibility with the pinned interpreter; Pylint fails collection. These exclusions are not replaced with favorable tasks.

The initial native calibration also exposed a missing device in the execution jail. A separately frozen recovery adds only a real \texttt{/dev/null} character device inside the existing isolation; original errors remain recorded. A passive follow-up exactly reproduces all 20 qualified reference outcomes. Four of five changed production files execute before target entry, but only one of five official edited-definition sets does. Consequently, a reference fix's edited-function map cannot certify the dependency footprint of a future agent's different edit.

A further source screen broadens the witness-syntax criterion to counts and call sequences, excludes 140 previously reserved IDs, and retains all three remaining eligible tasks: Django13315,13837 and15572. Syntax nomination does not imply that a selected test has a weak witness. All 42 original/fixed official and authored-consumer executions qualify before the new actors. Cohort D then runs both existing models under ordinary complete instructions on these three issues, using each actual input's own token limit without counterfactual padding. It retains all six endings and 46 generations (40 study calls, six transport fixtures). All actors terminate before 42 final official/consumer executions; 18 actor-requested executions give 60 native checks in total. These tasks and this protocol differ from cohort C, so their counts do not identify an instruction effect.

A complete-pool follow-up fixes four further task IDs outside the 500-task pool: Django 12470, Pylint 6196, pytest 7500 and Django 13448. All four supply the same original/fixed discriminator and preservation control. Nine source-informed consumers are frozen before new actors and exercise real ORM ordering, Pylint callback routing, filesystem locks and SQLite schema/row operations, including state restoration after a defined signal failure. Every official-fixed consumer passes; one original PASS prediction is instead FAIL and is retained as additional original-defect scope. Cohort E then completes all eight bounded attempts and 67 model calls (61 study, six fixtures); 18 actor-requested and 56 final whole-function processes give 74 native checks. It yields no fixed claim or finite-supported completion: six budget endings, one unresolved ending and one defer. Thus reference-qualified checks alone do not ensure an informative successful-repair opportunity under this interface. No unsupported completion or new regression is inferred from these failures. The complete source and outcome accounting is in the supplement. Cohort F then repeats all eight E task/model cells with the same seeds, tools and budgets, adding only the read-only code and file-scoped context of the already visible selected checks. This adds information and length together, not a length-independent presentation treatment or new tasks. Its 60 calls (54 study, six fixtures) and 80 native checks retain two finite-supported completions and one pre-request context-budget failure. The zero-success E history remains the comparator, not a discarded pilot.

Cohort G retains all six remaining candidates from the same complete-pool reservation and both coding models, adding a current production-function line index to the ordinary source/check interface. Its86 calls comprise80 study calls and6 transport fixtures;32 actor-requested plus78 final processes give110 native checks. Five endings claim finite-supported completion on three tasks: both models on entrypoint arguments and file-cache disappearance, and Devstral on snapshot deduplication. All five pass the pre-actor operation consumers. Four pass every then-selected final check; the fifth retains an original-failing official thread-name requirement, separate from its passing snapshot operation. A post-hoc polling diagnostic below assesses a further obligation without replacing these finite scores. No new wrong-producer case is identified. Six attempts exhaust decisions, one finishes unresolved, and one failed ending cannot enter any final check after deleting a required decorator import. These failures are retained rather than used to replace the tasks. G adds new local task IDs, but source-informed consumers and the function index do not establish a random prevalence estimate or a comparable presentation effect.

Three public-interface consumer pairs were frozen before inspecting the five-task actor outputs, although after generation had started. They cover runserver check flags, nested output flushing and mode-directed output writing. Each main property qualifies as original FAIL/official-fixed PASS; each companion is PASS/PASS. These source-informed contracts are not independent hidden benchmark tasks. Subsequent diagnostics are explicitly post hoc, freeze source variants before execution, and retain failed predictions. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}




\section{Production-dependency follow-up: complete accounting}\label{app:dependency-followup}
Studies165--171 are complete. Study165 contains all five newly qualified tasks, two families and two instruction conditions:20 episodes,123 study calls plus6 fixtures,114 native executions;7 finite-supported completions on3 issues,0 unsupported fixed claims,8 budget endings and5 delivery failures. Its114 executions comprise34 actor checks,40 final visible checks and40 prequalified extras. All20 endings and16 unique task/source states were reviewed. The four pre-request failures are diagnosed in171 without retries or changes to primary scores.

Study166 executes24 native synthetic controls on the existing Django issue; all hypotheses for bootstrap-only versus all-call faults are met. Study167 executes12 reference qualifications and24 ending consumer checks, with its contract bytes frozen before165 outcomes were inspected. All3 reference pairs qualify. Qwen's2 identical flush candidates fail both properties;Devstral's2 pass both. All other successful and failed consumer results remain in the raw logs.

Study168 executes20 ordinary native checks on5 source states of one actual pytest candidate. Study169 executes12 native operation/reset and write-only compatibility checks on6 source states. Study170 executes12 unchanged canonical checks with passive witness tracing; all ordinary outcomes reproduce, but its total-event-count prediction fails. Study171 performs only cloud tokenizer reconstruction:0 target executions,0 generations,0 model weights loaded. Its4 preceding input streams match exactly. None of these source variants or checks is counted as an independent task.

Terminal browser archives are byte/SHA verified before safe extraction and completed-log audit. Archive SHA-256 values by study are:
\begin{quote}\ttfamily\scriptsize\raggedright
165:251800e179f92dd0\allowbreak{}f3a274e49f854211\allowbreak{}47e087dc77245a0d\allowbreak{}e6187a1852db80a2\\
166:245b25004fea60d1\allowbreak{}1729ce93cfe97bd8\allowbreak{}fd840239eaf3f5e4\allowbreak{}66d048218720a6d9\\
167:9ce867c760cc2801\allowbreak{}f868d2800855082d\allowbreak{}321148dd922a4cb2\allowbreak{}3b18bd47539de497\\
168:ea24d5a3947ab430\allowbreak{}efe4f1e34c395be3\allowbreak{}4a9b059e2296ee78\allowbreak{}9597316c018bff8f\\
169:e3db4070674f37d1\allowbreak{}d12670b1b039dbe5\allowbreak{}447aa4222914bc68\allowbreak{}9372b5ca72aa87cf\\
170:05f924422e970b9f\allowbreak{}601d55083d1e1729\allowbreak{}4c93dfa59bca420f\allowbreak{}c679c97314850a2f\\
171:e2bfdbc8c7ef7c39\allowbreak{}86630e850391b22f\allowbreak{}c68db4d584843b88\allowbreak{}f5ba5fe0a2766ded
\end{quote}
The170 audit is structurally complete while its prediction-match field is false; the failure is not relabeled a successful prediction. Passive stack origin,169 reset-counter behavior and original/official controls support the bounded witness interpretation. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}




\section{Four new full-pool workflow attempts: complete null results}\label{app:fullpool-actors}
Study209 uses all four newly qualified source reservations and both existing coding models under ordinary complete instructions. It completes eight episodes,67 generation calls(61 study and six transport fixtures),18 actor-requested checks and56 final check processes. All actors terminate before all final visible and additional consumer checks. Complete messages, token streams, raw actor endings and separate post-evaluated scores are reconstructed. The archive is2,025,993 bytes with SHA-256\texttt{17d4c891e63566d0}\allowbreak{}\texttt{0468b19251ba9b05}\allowbreak{}\texttt{6af5097b99c9a3bd}\allowbreak{}\texttt{943ee82c5f433b80}.

Neither model emits a fixed claim. Qwen has two budget endings, one unresolved ending and one defer; Devstral exhausts all four decision budgets. Nine edits are accepted across seven byte-changed final sources, but all eight retain original defect behavior. No PASS/PASS-qualified property becomes a valid candidate FAIL. Pylint's original unavailable-new-API module imports remain UNKNOWN. Both pytest endings pass the additional lock-lifecycle properties but fail the named OSError discriminator; those successful controls cannot replace the issue check. A Qwen defer describes this as an introduced regression, whereas the recorded original discriminator already fails. The model's narrative is not adopted as ground truth.

After the failed Pylint check, both trajectories read ranges near477--490 in the only readable production file. The actual failure excerpt identifies\texttt{tests/checkers/unittest\_utils.py} at those lines, while the production decorator is near427. This records an observable file-coordinate mismatch, not proof of an internal model cause. The interface exposes production-source reading and partial failure excerpts, but does not let the actor read the complete named check source. These results do not establish a semantic-regression mechanism: no successful finite repair opportunity materializes. All zero-completion outcomes remain in the cohort table; they are not replaced by a later better attempt. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Public expansion and lifecycle diagnostic: accounting}\label{app:public-lifecycle}
The expansion is sequential and exploratory. Source-only reservations use no public resolved labels; source familiarity and purposeful validation strata preclude population inference. The two initially fixed scope opportunities precede public patch inspection. Four further reservations exclude 135 prior task IDs and follow the frozen hash/stratum rule. Neither qualified tasks nor excluded public patches are replaced after their outcomes are known. External artifacts and local episodes have different provenance and budgets and are not pooled as a model comparison.

\begin{table}[h]
\centering\small
\caption{Completed expansion map. A native execution runs an entire selected assertion-bearing function; it is not an independent task.}\label{tab:expansion-map}
\begin{tabular}{p{.12\columnwidth}p{.43\columnwidth}p{.29\columnwidth}}\toprule
Study & Evidence & Count\\\midrule
172--175 & Acquisition failures & 0 targets/models\\
176--177 & Source / current artifact index & 2 tasks / 4,712 objects\\
178 & Two-task reference qualification & 18 native\\
179 & Complete public artifact acquisition & 1,871 objects\\
180 & All four public artifact slots & 3 eligible;13 native\\
181 & Static census / further reservation & 939 patches;4 tasks\\
182--183 & Source and pinned profiles & 4 tasks;0 native\\
184 & Four-task reference qualification & 40 native\\
185 & All eight public artifact slots & 4 eligible;20 native\\
186 & Existing flush lifetime diagnostic & 42 native;0 models\\\bottomrule
\end{tabular}
\end{table}

Studies172--175 preserve unreachable Hugging Face acquisition, absent historical prediction files, historical/current bucket mismatch and obsolete-bucket404. Current official hosting is resolved separately; no failed acquisition is called a successful survey and no current/historical byte equality is assumed. Study179 verifies all 1,871 object lengths/digests with zero object errors. Its source census records 1,000 submission/task slots,939 published patches,61 missing artifacts, 570 Python production-only shapes and 56 validation-support nominations. Missing artifacts are not automatically generation failures, and nominations are not unsafe-edit rates.

Study180 retains all four slots on14315/15252, with one production-scope exclusion. Study185 retains eight slots on13112/16116/5840/6528, with four exclusions. Exclusions include test/reproducer edits and a patch exceeding eight production paths, not proven adversarial behavior. Reference pytest5840 issue4 is UNKNOWN/UNKNOWN and neighbor1 FAIL/FAIL; replay preserves these rather than manufacturing regressions. Published outcomes are kept separately from our finite checks. The externally resolved Pylint6528 eligible patch is a successful third-repository control, not an observed false completion.

Study186 changes only the command fixture and source-lifetime context while preserving each production state, selected check and output-marker assertion. Six states by six contexts plus six canonical companions give 42 native executions. All 12 canonical outcomes reproduce study170; all new frozen outcome predictions agree, without erasing170's failed total-count prediction. Original fails all six changed contexts. Official and both Devstral states pass all except retained-wrapper/direct-write/no-explicit; both Qwen states pass canonical, omitted-explicit and retained-canonical, and fail all direct-write contexts. All companions pass. These variants share one issue and cannot substitute for independent mechanism cases. Strong-reference retention supports a lifetime-sensitive channel, not a universal finalization guarantee or exact C-level attribution.

Study187 separately freezes a positive-witness syntax screen over all500 official task rows and the completed public corpus. It identifies six task opportunities before exclusions and zero new eligible external-patch opportunities after139 prior task IDs and existing production/profile constraints are applied. Every exclusion is preserved. This null source screen is a limit of that criterion and corpus, not evidence that no further witness mechanisms exist.

Study188 separately surveys historical official commits under six frozen queries (two repositories, three operation keywords, 2017--2020, first three results per query). All six queries and 13 unique metadata records succeed, but zero commits meet the positive-witness/source-shape reservation rule. This is a bounded exploratory null, not an exhaustive search or evidence that the mechanism is absent. Study189 reserves the remaining source-only Django router opportunity under a new prospective-actor protocol; its source binding and four whole-function selections are audited, but Django1.11 has not been qualified on the current Python3.10 runner and it has no native or actor result and is not counted in the six-task external expansion.

All terminal archives are browser-downloaded, byte/SHA checked, safely extracted and reconstructed by separate completed-log audit scripts. The ledger binds each terminal-status JSON, audit and analysis. Model weights remain exclusively on the existing PAI instance. The current recovery materials are private operational artifacts; they are not claimed to be a sanitized anonymous public release. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Independent operation and consumer follow-up}\label{app:operation-followup}
Study190 extends the previous syntax screen to call counts and call sequences over all500 archived rows. It excludes140 earlier reservations and retains all three eligible Django issues13315/13837/15572, without using model outcomes or public resolved labels. The pattern may occur in patch context rather than the changed selected function; it nominates source opportunities, not weak tests. Complete source/check binding passes.

Study191 executes fourteen whole official functions and seven separate authored consumers on original/official-fixed sources:42 native processes, zero models. Every issue supplies a FAIL/PASS discriminator and PASS/PASS control; all consumer predictions qualify. Consumers cover rendered form choices, the real restart loop with only process-launch boundary mocked, and real file-change signal dispatch with only restart/reset endpoints mocked. Registered non-Python config changes distinguish the template-directory fix; Python-file changes already work in original and remain an explicit contrary control. No live OS watcher or subprocess restart is claimed.

Study192 runs all three tasks on both existing coding families, ordinary complete instructions, one seed offset, eight decisions/four edits/four suite requests. Actual own-input limits are12288/4096, with zero padding or hypothetical-arm matching. All six actors terminate before all42 final official/consumer executions. Raw actor-ending records are immutable; post-evaluated records are separate. The46calls contain40study calls and six exact-copy transport fixtures;60native executions contain18actor-requested checks and42post checks. Qwen completes two tasks and exhausts its budget on13837 without claiming fixed; Devstral completes all three. No delivery errors/caps occur. All five finite-supported endings pass the then-qualified checks; these outcomes are not rescored by later contracts.

Study193 is a separately frozen post hoc diagnostic of all four reference/actual states on13315, with twelve native runs and no new actor. It changes one boolean relationship condition or removes the predicate, retaining the same underlying count of two and adding a label consumer. Every member identity remains correct. Original and both actual repairs produce count4 only when two related rows qualify; official-fixed produces2 throughout, and both controls give2 for all sources. All forecasts match. SQL, parameters, before-counts, option rows and rendered HTML are retained. Original also fails, so the observed candidate limitation is residual behavior, not a newly introduced regression. The contract is an optional application-level obligation and does not establish universal ORM semantics, a population frequency or an independent wrong-event-origin replication.

Study195 runs all four13837 reference/actual endings and a separately specified Devstral source-component neutralization under three contexts: metadata available, only the optional Django entry filename absent, and the existing directory control. All15native runs terminate and audit; no new model calls occur. All predictions match. Devstral is PASS/FAIL/PASS, while official-fixed and the scoped neutralization are PASS/PASS/PASS. Original is FAIL/FAIL/PASS and Qwen budget-ending FAIL/FAIL/FAIL. Traces confirm selected operation entry before AttributeError, distinguishing this from runner bootstrap obstruction. All contexts and the neutralization are authored posthoc diagnostics, not new actor repairs or deployment prevalence. The source-component effect is restricted to the exercised valid-spec path.

Studies194/197/198 qualify the new PostgreSQL runtime with complete technical failure retention. Official14.15 source builds and the fixed official driver are acquired only on PAI. Study194 fails before its first fixture because copying the ELF loader loses its executable mode. A separate signed-Ubuntu-index route197 succeeds in metadata acquisition but its English-only candidate parser rejects localized output; no packages or fixtures execute. Study198 reuses194's exact compiled/runtime/driver bytes, preserves original library modes in private copies, and qualifies on initdb plus one standalone SQL fixture. No candidate outcome is obtained from these setup phases.

Study196 first runs twelve candidate/reference compilation processes, but all are UNKNOWN before entry because the new binary driver needs libpthread absent from the prior pure-Python jail. All twelve engine cells remain UNAVAILABLE; two database fixtures succeed. These are technical non-observations, not twelve scientific hypothesis rejections or a no-regression result. The original output and a null-versus-false interpretation clarification are retained. Study199 separately freezes a linkage-only recovery: existing driver-linked host libraries are copied into the strict Python jail, with per-library hashes and unchanged restrictions. Actual source/check bytes, seeds, four states, three contexts, SQL wrapper and engine stay fixed. All twelve compilers and twelve engine queries plus two fixtures complete and audit. Scalar rows are2/1/1/1 for original/gold/Qwen/Dev; point-limited queries execute for original/gold but both candidates raise42883; no-limit rows are1throughout. All forecasts are assessed and match in199. AST reconstruction confirms removing each candidate's sole zero-argument DISTINCT addition recovers the original module AST. This known historical compatibility limitation is reproduced in two actual current repair sources on one issue, not newly discovered or counted as two tasks. Source tar, dependencies, engine and model weights remain cloud-only; local artifacts contain records/manifests only.

All source/native/model archives are browser-downloaded, byte/SHA verified and safely extracted. Complete-log auditors reconstruct all six endings, forty-six messages/token records, accepted/rejected actions, source states, receipts, classification and scores. Static tokenstream/hash checks do not claim a fresh local tokenizer reconstruction. Stage192's pipeline changes and new tasks do not identify an improvement over the earlier censored instruction comparison. No target program, model or new dependency is executed/downloaded locally; no resource/security/HotCRP change is made. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Prospective consumer calibration and preserved oracle failures}\label{app:consumer-calibration}
Before further repair-agent outputs, we reserve eight additional issue blocks from the same fixed 500-row public snapshot. The unchanged small-patch eligibility rule yields 159 candidates; a new salted ranking selects four each from Django and SymPy after excluding previous reservations and matches in 12,736 archived actor-like input files. This scan does not exclude pretraining or unrecorded exposure. All eight reservations remain. Seven admit the deterministic whole-function selector; one has no eligible changed function. Across all 29 selected functions, 58 original/gold executions qualify six tasks under the existing changed FAIL/PASS and companion PASS/PASS gate. A management-command task fails on both revisions because its test requires a subprocess denied by the sandbox; it remains excluded without weakening isolation.

We then specify a main consumer obligation and a success control for all seven source-admitted tasks, before reading these native outcomes or obtaining new repair-agent outputs. The 28 calibration executions cover URL arguments passed to callbacks, parsed command options passed to execution, password-token checks consuming changed user state, assumptions queries, rational coefficients consumed by polynomial evaluation, and printed expressions parsed again. These are source-informed authored checks, not automatic specification discovery. A check that merely restates the reported failure is not evidence of a new transfer phenomenon.

Two main predictions are falsified. The URL consumer's route defaults overwrite captured values through \texttt{kwargs.update(self.default\_args)}, so the absent-group context passes on both revisions. Its accompanying control incorrectly expects a captured value to override the route default and fails on both revisions. We retain this erroneous oracle and its original prediction rather than attributing failure to the reference program. The nested-reciprocal print--parse check also passes on both revisions and remains a non-discriminating control.

A separately frozen four-execution URL correction removes route-level defaults while keeping the callback parameter default. The absent-group check now gives original FAIL/gold PASS; the present-group control gives PASS/PASS. This is another context of the same issue, not independent replication. It distinguishes a producer difference that a consumer absorbs from one that reaches a callback. The other four actor-eligible main obligations discriminate the two revisions with passing controls; the excluded management case cannot regain eligibility through the authored checks. The total 90 native executions in these qualification and calibration stages produce no model-generation or treatment-effect result, and do not change any earlier repair score. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Six-new-task same-information consumer repair}\label{app:consumer-repair}
The separately frozen protocol uses all six ordinary-whole-check-qualified tasks from the eight fixed reservations, without selecting on actor performance. Django 11477/11749/13551 and SymPy 16450/24562/21612 each appear in all three presentations and both coding families. The author sees original/reference code to specify requirements; automatic obligation discovery and pretraining independence are not claimed. All four procedure modules and the serialized producer/consumer/requirement/scope facts are byte-identical across presentations after removing their paragraph, bullet or Skill-heading delimiters. Each actual history receives counterfactual tokenizer-length matching across the three renderings. This controls presentation content, not realized output effort or a formal contract engine.

Qwen3-Coder 30B and Devstral Small 2 use the same pinned official FP8 checkpoints and recovered full-role conversation pipeline as the preceding four-task repair study. Each episode allows eight decisions, four accepted edits and four suites, 12,288 input tokens and 4,096 output tokens. One offset, fixed task-derived seeds and shuffled order are retained without retries. Actors see the consumer requirements but neither consumer check bodies nor reference outcomes. Their run tool executes only the named changed/companion suite. Current finite-supported completion retains its original predicate; the separate consumer conjunction cannot retroactively invalidate that score or certify actor acquisition of consumer evidence.

Both models terminate all eighteen episodes before consumer evaluation begins. The 216 native invocations comprise 72 actor-requested whole checks, 72 post-termination visible checks and 72 post-termination main/control consumers.258 model calls comprise 252 study and six fictional transport fixtures. Qwen uses 130 study calls and Devstral 122. No generation cap or backend error occurs. Six input-construction assertions remain, one per model/presentation on SymPy 21612 after repeated source reads; every printer ending is unchanged. A separately frozen tokenizer-only reconstruction verifies all six preceding successful token streams and identifies the input ceiling in every failure: matched requests contain 12,975 Qwen or 13,290 Devstral tokens against 12,288. Even the three unpadded variants exceed the limit, so headings or matching padding do not account for this common floor. No model generation, target execution or original score changes. Thirteen budget endings, eleven unresolved endings and one defer accompany five fixed claims. Four fixed claims have current finite support; all four also pass both consumers. Their independent task count is two, not four. Twenty-two endings differ from original source, with nineteen unique changed task/source pairs. Eighteen endings pass both consumers, including unchanged and unfinished candidates; this is not eighteen successful repairs.

The all-task primary composed-minus-checklist contextual-adequate completion difference is 0 at each of the six task blocks. The secondary composed-minus-flat task mean is $-1/12$, from the Devstral Django 11749 flat-only success. Its leave-one-task-out range is$[-0.1,0]$; this is influence sensitivity, not a confidence interval. Zero primary contrasts do not establish equivalence or general organization irrelevance. Repeated models, arms and checks remain dependent. There is no updater, routing treatment, full folding comparison or semantic-implication engine.

\paragraph{Every task and source consequence}
URL 11477 has one edited Qwen flat ending that passes the corrected consumer but never requests a current suite or finishes; the other five endings are unchanged. No repair success is credited. Token 13551 has four edited endings passing the synthetic email consumer, but all report unresolved because ordinary evidence still fails; two other endings retain original source. Assumptions 16450 yields the three supported Devstral successes. Qwen's three matching candidate sources add finite information but delete the actual substitution assignment; the original finite symbol can satisfy the narrow authored consumer without implementing the required transformation. Ordinary checks reject these candidates and their unresolved claims remain appropriate. Consumer pass alone therefore cannot substitute for the original task.

Rational 24562 yields edits such as broader exception handling, lost division or wrong numerator/denominator projection; none satisfies its numerical consumer or claims fixed. Printer 21612 preserves its original PASS/PASS consumer calibration but all workflows stop at the input ceiling; these successes are preservation/non-discrimination controls, not fixes.

On command 11749, the Devstral flat candidate broadens forwarding of provided keyword arguments and passes both ordinary and consumer checks. The checklist candidate still fails the required-group behavior and explicitly defers. The composed candidate inserts \texttt{argparse.\_MutuallyExclusiveGroup} without importing \texttt{argparse}; four current ordinary check dispatches over two suites record UNKNOWN. Django's own test runner invokes \texttt{call\_command('check',...)} before the selected test, so this candidate-induced NameError prevents target entry. The compact actor receipt includes UNKNOWN and revision binding but omits the exception/zero-invocation diagnostic retained in native logs. The actor then emits a fixed claim. We score unsupported completion, retaining UNKNOWN rather than inventing a failed target assertion. Post-termination consumer dispatch likewise remains UNKNOWN. Three Qwen candidate variants introduce either an iterable-container error or deletion of the parser result assignment; all block runner dispatch and correctly finish unresolved. Four affected endings on one issue are not independent replications, and differing generated edits prevent attributing the unsupported claim to headings alone.

\paragraph{Complete audit and archive}
Archive \nolinkurl{consumer-information-controls-v1-final.tar.gz}: 7,484,280 bytes, SHA256\texttt{ea0825b9}\allowbreak\texttt{5b55a42b}\allowbreak\texttt{6a2ba409}\allowbreak\texttt{c59c240f}\allowbreak\texttt{547ac476}\allowbreak\texttt{5f1c38e7}\allowbreak\texttt{196fd807}\allowbreak\texttt{01556168}. Browser download, safe extraction of 5,159 members and independent complete-log reconstruction pass without correcting the frozen auditor. Reconstruction checks every message, seed, token count, role rendering, edit, revision receipt, assertion/failure location and post-termination consumer binding; it reuses the native classifier plus independent structural checks, not a second independent semantic oracle. Full 36-ending inventory retains all no-edits, no-ops, rejected requests, budgets and unknown dispatches. Same-assistant source review is not external peer review. The original incorrect URL oracle and both source/native exclusions remain in the preceding record. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\section{Candidate-dependent verifier startup: phase-local diagnostic}\label{app:phase-dependency}
This follow-up retains every candidate that obstructs runner startup in the new six-task repair cohort: three Qwen variants and one Devstral variant on Django command 11749. These are four patches on one issue, not independent tasks. Each candidate, the affected original and the official fix run both unchanged whole checks under normal, sham and bootstrap-reference execution: 36 native processes, zero generations.

Normal Django startup calls the edited production function before entering the selected test. The sham installs that same candidate function during startup. The intervention instead installs the original function only during startup, restoring the candidate and module-global aliases at \texttt{startTest}, before test setup/body. Read-only production/test hashes, nonroot isolation, restoration identity and target-call code fingerprints are bound. This is a context-changing diagnostic; its result cannot certify the unmodified candidate or authorize completion.

All modes preserve original FAIL/PASS and official-fix PASS/PASS on changed/companion checks. All four candidates remain UNKNOWN/UNKNOWN under normal and sham execution; all become actual FAIL/FAIL with target entry under the startup-only intervention. Thus the eight obstructed candidate/check combinations hide test-body failures, rather than demonstrated passing repairs. This does not estimate deployment prevalence or a Skill effect.

The first complete run's frozen audit rejects unstable serialized-code fingerprints despite identity restoration. All original records and the failure remain. A separately frozen technical recovery changes only fingerprint encoding to canonical immutable code fields, reruns all 36 cells and exactly reproduces their outcomes; all restoration, candidate-call and control gates pass. The recovery is not an independent replication. Its archive contains 136,974 bytes, SHA256\texttt{781ebb72}\allowbreak\texttt{bd14280f}\allowbreak\texttt{733ebdf2}\allowbreak\texttt{2392fd58}\allowbreak\texttt{222b43d8}\allowbreak\texttt{994309e9}\allowbreak\texttt{670e7dc7}\allowbreak\texttt{4ddabc3e}.

Classic APR already discusses bootstrap/cleanup interference and stateless validation~\cite{manybugs}; fresh jails address cross-candidate contamination here. CodeTracer already provides trace diagnosis and reflective replay~\cite{codetracer}, while BenchShield covers phase-aware integrity and fail-closed invalid outcomes~\cite{benchshield}. Our limited diagnostic isolates a shared production dependency within one runner and restores candidate behavior before target execution. General soundness, independent task replication and advantages over ordinary full-error feedback remain unestablished. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\section{Prospective validator-dependency task qualification}\label{app:validator-qualification}
A fixed screen over the archived 500-row public task pool nominates nine previously unreserved tasks in Django, pytest and Pylint by validator-related production paths and stable SHA ranking. Source screening excludes prior named actor exposure, not unknown external model pretraining. All nine reservations remain: eight provide a changed check and unchanged assertion-bearing companion; one pytest task lacks that companion. Thirty-two whole functions run on original and official-fixed sources (64 native processes, zero model calls).

The first run admits four Django tasks while pytest/Pylint startup cannot open the absent \texttt{/dev/null} inside the jail. A separately frozen recovery adds only the genuine Linux character device, preserving all source, checks, order, dependencies, grading and restrictions. Five tasks qualify across Django and pytest: Django13809,17029,13516,15037 and pytest5262. Two further pytest tasks remain FAIL/FAIL, one retains its absent companion despite a changed FAIL/PASS check, and Pylint remains UNKNOWN. These exclusions are environment/qualification findings, not agent failures. An extra Django13516 neighbor is FAIL/FAIL and is not credited as a usable candidate discriminator.

Passive call observation then runs changed/companion checks on original/fixed versions for all five qualified tasks (20 native processes). All outcomes exactly reproduce qualification. Four of five changed production files execute before test registration, but only one task's officially edited definition does: \texttt{Apps.clear\_cache} on Django17029. All five edited-definition sets execute after registration; that phase includes setup and must not be equated with body execution. Production-file overlap therefore overstates edited-definition startup overlap in this selected cohort. These are reference traces, not natural candidate obstruction rates, independent Agent failures or a general predictor. The actor information comparison is separately frozen and reported as cohort C; these reference observations alone are not actor outcomes. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\section{New full-pool reservation and prospective consumers}\label{app:fullpool-reference}
The complete SWE-bench test table is pinned to commit \texttt{e48e2bd1e9fecd5b} and exact file SHA-256; it has2,294 distinct task IDs. Excluding all500 previously inspected Verified tasks and prior reservations leaves ten static candidates in the recorded environment/size/single-production-file/witness-syntax strata. Fixed hash order and repository round-robin reserve exactly four IDs, with no replacement after qualification: Django12470, Pylint6196, pytest7500 and Django13448. Syntax nomination is not evidence of an inadequate oracle. Source snapshots and test patches are bound before native execution. These are new local task IDs, not verified model-training holdouts.

All four qualify on the fixed primary whole function (original FAIL/official-fixed PASS) and preselected unchanged companion (PASS/PASS). The loop202 selector (\texttt{source\_selector.py}, lines35--41) ranks assertion-bearing unchanged functions in the primary's file by same class first, then absolute line distance from the primary, then line number. It selects one visible companion and up to two additional neighbors (three total), before execution. Qualification tests the selected primary/companion pair; it does not reselect a passing companion after seeing results. Eleven other official functions remain in the record. Two Pylint functions cannot import the newly named API in the original state and remain UNKNOWN, rather than artificial assertion failures. All other completed official contrasts are valid. The official primary and one companion are the only planned visible checks per task.

Nine source-informed workflow consumers are written and hashed before any new actor outcomes. They use real ORM rows, callbacks and private filesystem/database operations(Table~\ref{tab:prospective-ref}). All eighteen original/official-fixed cells execute, and all nine fixed cells pass. Eight predicted pairs match. We predicted that explicit primary-key ordering would be a PASS/PASS control, but the original also reverses an explicitly requested ascending order. Its observed FAIL/PASS pair remains in the record as further original-defect scope; it is not relabeled a preserved-behavior regression control. No consumer source or expected value is changed after this failed prediction.

\begin{table}[h]
\centering\small
\caption{Prospective consumer qualification, not model outcomes. FP=original FAIL/fixed PASS; PP=both PASS. One whole function can contain several contexts; these are not independent tasks.}\label{tab:prospective-ref}
\begin{tabular}{p{.22\columnwidth}p{.47\columnwidth}c}\toprule
Task & Actual consumer scope & Pairs\\\midrule
Django12470 & Inherited default/reverse/slice; explicit pk/email orders & 2FP\\
Pylint6196 & Real PyLinter/BaseChecker/ASTWalker new and legacy message routing & FP,PP\\
pytest7500 & Unlocked, current and expired real filesystem locks & 3PP\\
Django13448 & Real SQLite schema/ORM round trip; module-config preservation after signal failure & FP,PP\\\bottomrule
\end{tabular}
\end{table}

The database consumer uses a fresh private SQLite alias and an actual unmigrated app. Original yields no application table and no row round trip; the official fix creates the table and successfully writes and reads the row. A separate consumer registers a real \texttt{post\_migrate} receiver that raises a defined exception, then snapshots \texttt{MIGRATION\_MODULES} before fixture cleanup. The official fix reaches the receiver and restores the preceding mapping. Original skips migration and never reaches that receiver, while leaving the mapping unchanged. Its PASS therefore does not establish exception-path coverage. This is an authored failure context, not a measured production incident rate. The filesystem consumers run on Linux; no genuine Windows deployment validation is inferred from the official mocked-OSError contrast.

Technical failures are preserved separately. Study200 times out acquiring the official dataset;201 obtains exactly the official-byte/SHA file through a mirror. Study203 executes one observed worker but crashes while grading a missing selector assertion-line field; its completed-record counter0 is not zero target execution. Missing parent return code and source-after evidence preclude reconstructing a usable native score. Study204 adds deterministic AST line metadata without changing any assertion, and executes all38 official cells. The eight pytest cells cannot enter because the reused legacy profile lacks iniconfig. Study205 adds the existing pinned2.0.0 files, then records eight pre-entry toml import failures. Study206 adds the official0.10.2 parser and reaches the tests, but source-readonly cache warnings obstruct session completion. Study208 moves only the supported pytest cache directory to the existing private writable temporary area and obtains all eight valid reference outcomes. Prior classifications are not rescored or hidden, source permissions and warnings are not weakened, and no model runs in these qualifications. Study207 executes the eighteen consumer cells. Reference cells, technical recovery runs, and the one unscored worker are not independent task replications. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Visible-check source and relation-order diagnostics}\label{app:relation-diagnostic}
Study210 reuses all four209 tasks, two model families, exact seeds, budgets, native code and ordinary instructions. It adds only immutable selected-check source/context and file labels (979--3179 characters per task), excluding every nonvisible test body, gold repair and consumer. All eight initial message pairs equal209 except this field. The60 calls comprise54 study and six fixtures;80 native executions comprise24 actor-requested and56 postterminal checks. Qwen has one finite-supported ordering completion, Devstral one Pylint completion; no unsupported or visibly false fixed claim occurs. All other endings remain. Pylint's absent new API is residual incomplete feature implementation, not a new routing-regression finding.

Devstral's Django13448 step7 fails before requesting generation. The postterminal tokenizer-only study213 verifies the frozen tokenizer metadata and exactly reconstructs12522 input tokens against the12288 limit, with zero weights loaded or target/model execution. Removing only the added field from that same realized history gives11280 tokens; this is not209's different trajectory or evidence for an admission-policy benefit. The final changed source passes an unsupported \texttt{migrate=False} option and raises TypeError before the configuration-restoration assertion. Its whole-function consumer FAIL is an execution error; the intended restoration property is unassessed, not demonstrated leakage. Original raw outcomes remain unchanged.

Study212 freezes three post-hoc real ORM consumers and all nine source states: original, official, all four209/210 actual endings and three minimal variants. Eighteen natural-state consumer executions plus twelve component/primary executions give30 native runs, no model calls. Source digests, existing fixture models, SQL, rows, first-object selection and assertion locations are archived. All forecasts match. Restoring the return alone reverses the relation regression but reopens the primary defect; return plus selective guard satisfies both exercised properties. The rating-only swap and direct-field controls pass for all states. Canonical primary outcomes for natural sources are reused archived records, not new212 executions. This same-task diagnosis is not independent model confirmation, an automated defense evaluation or a Skill effect.

Study214 runs two unchanged official OrderingTests functions on all nine212 source states,18 native executions and zero model calls. The related-ordering test traverses Reference.article, an ordinary ForeignKey; the direct-ID test is a preservation control. Both official functions, setup and assertions remain unchanged and source-bound. All original/official controls qualify; only the actual210 Qwen and minus-identity sources fail related ordering. All18 forecasts match. These are additional same-task scope controls, not new independent repairs.

Study211 separately prepares the remaining six statically eligible full-pool snapshots, with28 selected functions, zero native runs and zero model calls. It is a complete complement to the four original reservations, not favorable replacement tasks. These source-only candidates are not reported as qualified mechanisms or successful repairs.

Archive byte lengths/SHA256 are recorded with each completed study, and terminal records, frozen inputs, all failed/no-op endings and completed-log auditors are retained. Reproduction requires no target execution locally: run the corresponding \texttt{audit.py} only after verified safe extraction, then the completed-log analysis. Technical source acquisition and qualification histories200--208 remain separate from actor outcomes. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Optional entry metadata: authored-context diagnostic}\label{app:optional-metadata}
A second new issue, Django13837, concerns restarting a module from its valid module specification rather than assuming a filename. The Devstral ending passes every check available in the repair cohort. It adds a specification-based branch but retains an unconditional lookup of \texttt{django.\_\_main\_\_.\_\_file\_\_} before that branch. A separate frozen diagnostic keeps the valid specification and restart assertions fixed while removing only this optional metadata attribute. The actual ending changes from PASS to an in-operation \texttt{AttributeError}; runner startup still succeeds. Replacing only the now-unused prelude assignment by a neutral value restores this check and both available-metadata and directory-entry controls.

All five states run all three checks: fifteen executions, no new model calls. The official repair passes throughout. Original fails both module cases but passes the directory control; the Qwen budget ending fails all three and never claimed fixed. The Devstral source therefore retains a filename precondition on this exercised path. Because we do not establish that metadata absence is a supported Django deployment configuration, this is a conditional behavior difference, not evidence that the precondition is unnecessary or that a supported deployment is defective. The intervention isolates the dependency; it is not a general repair for all fallback branches. Metadata absence is authored and source-informed, with no deployment-frequency observation. The result remains a scope control, not a core defect claim, a replication of the flush mechanism, or a change to earlier completion scores. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}




\section{Six further tasks: pre-actor operation calibration}\label{app:preactor-six}
The remaining six static candidates from the same ten-task complete-pool reservation are retained: Django11170,11177,11620,13693,14407 and16379. These are the complement of the four cohort E/F tasks, rather than favorable replacements. Fifty-six original/official-fixed whole-function executions qualify the main defect discriminator and an unchanged passing companion on every task. One additional environment-timeout check on11177 remains UNKNOWN/UNKNOWN and unassessed. Across all56 records,45 are PASS,9 FAIL and2 UNKNOWN. Qualification is not a new model or mechanism result.

Before any new actor attempt on these six tasks, two source-informed operation checks per task are frozen and executed on both reference versions (24 processes). Every main check gives original FAIL/fixed PASS; all six controls give PASS/PASS. They exercise real debug-template rendering under C versus C.UTF-8 locale, private-file mtime changes with duplicate watched paths, an actual client/resolver converter raising Http404, fallback entrypoint argument types, cached-template invalidation after a real private-file edit, and a cache-file disappearance at a deterministic open seam with a permission-error propagation control. Helper or operating-system seams are explicit: no Windows subprocess, live filesystem watcher, or concurrent execution is claimed. The assertions and consumer bytes are retained before actor generation. Passing reference calibration is not proof that a future actor repair will succeed or exhibit an inadequate witness.

The initial technical run fails before invoking any target because source copying dereferences four documentation PNG symlinks and its file-map hash check rejects the changed representation. A separately frozen recovery normalizes only these recorded in-root documentation link targets to content hashes; executable code, checks, source permissions, dependencies and classification are unchanged. The original failure and zero-target record remain retained. These56 and24 executions are qualification and prospective calibration, not additional independent task confirmations of the paper's mechanism. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{New six-task repairs and polling-state diagnosis}\label{app:polling}
Study218 completes all12 bounded attempts on the six216/217-qualified tasks, using both existing coding families, ordinary instructions, original localization windows and a current production-function index. It uses86 generations (80 study,6 fixtures),32 actor-requested and78 final native checks. Qwen/Devstral finite-supported completions are2/3; every new pre-actor operation consumer passes on those five endings. Four endings pass all then-selected final checks. Six budget endings, one unresolved ending, two unchanged sources, comment-only edits, rejected actions and all errors remain retained. There are no generation caps or delivery failures. Devstral14407 removes the receiver import and cannot enter any of its six final functions; Qwen/Devstral11620 introduce failures in previously passing neighbor checks without claiming a fix. Neither is a new wrong-producer completion.

Studies219/220 retain all four natural11177sources, including the unchanged Qwen ending. The main callback consumer uses actual private-file writes and stat observations, while a module-local time namespace prevents unrelated logging calls from consuming the controlled clock. Both the timely and no-change controls pass on every state. All42 first-stage and18 minimal-component results match their frozen forecasts. The three wholesale components are Devstral+officialtick, +threadname and +both. Their new temporal/thread outcomes are PASS/FAIL, FAIL/PASS and PASS/PASS. The minimal registration-only, registration+name and comment-sham outcomes are PASS/FAIL, PASS/PASS and FAIL/FAIL. Whole-function tick substitution changes more than initialization; only the separately frozen two-line component supports the narrower registration attribution. The actual repair, original and sham observe identical clock sequences; registration restores two callbacks with those same reads. Both stages remain post hoc, constructed scheduling diagnostics on one issue; primary218 scores are unchanged. No process restart, live watcher, task-frequency or model-internal inference is claimed. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Additional annotation and database scope diagnostics}\label{app:choice-backend}
\subsection{An independent issue: member identities and annotated labels}
Cohort D yields five finite-supported completions: both models fix the template-directory task, both complete the form-choice task, and Devstral completes the module-restart task. Qwen's latter ending exhausts its budget without a fixed claim; it fails the discriminator and a directory-entry control. All five supported endings pass the initially qualified additional checks. They are useful successful controls, rather than evidence of a general verification failure.

The form task provides a more specific follow-up. Both actual sources append \texttt{.distinct()} to the existing joined filter and pass all four selected official functions plus rendered-option and ordinary-selection consumers. An application may also annotate a choice queryset with a related-object count and use that value in its option label. We separately freeze this source-informed application contract after inspecting the complete actor outcomes; it is not an official universal annotation-preservation specification.

Four production states---original, official-fixed and both actual endings---run three new whole-function consumers. The main input creates two related records that both satisfy the limiting predicate. A paired control flips only one record's boolean, keeping the same two records and expected all-related count of two; a second control removes the predicate. Every state retains exactly the correct selected member identity in all twelve executions. Nevertheless, original and both model repairs display \texttt{threepwood:4} in the main input, while the official repair displays \texttt{threepwood:2} (Table~\ref{tab:annotation}). All states display the correct count in both controls.

The recorded SQL and before/after values explain the scope gap. The candidate retains joined filtering on an already aggregated queryset. With two qualifying related records, that join multiplies rows contributing to the count; adding DISTINCT does not undo the aggregate's value. The official EXISTS-based filter avoids that additional outer-query join. Reducing the qualifying multiplicity to one removes the discrepancy without changing member identities or the intended total count. The positive membership observation therefore remains valid for its own question while failing to establish label correctness.

\begin{table}[t]
\centering\small
\caption{Annotation consumer on one new issue. Each cell is a rendered label count; every state selects the same correct object. Both actual model endings are retained.}\label{tab:annotation}
\begin{tabular}{lccc}\toprule
Source & Two qualify & One qualifies & No predicate\\\midrule
Original &4&2&2\\
Official fixed &2&2&2\\
Qwen &4&2&2\\
Devstral &4&2&2\\\bottomrule
\end{tabular}
\end{table}

The label discrepancy is residual behavior of two finite-supported repairs, not a new regression: original also fails this application contract. The contract is authored and post hoc, and the paired inputs share one issue. This is a different consequence of evidence scope, rather than independent replication of the flush witness-origin mechanism.

\subsection{A new execution regression: deduplication and field type}
Official repair history already records why DISTINCT can be an unsuitable fix for this task, including PostgreSQL point-field compatibility~\cite{django13315}. We do not discover a new database defect. We test whether the two retained actual repairs reintroduce that known precondition, using real PostgreSQL execution rather than inferring failure from SQL text.

A separately frozen consumer declares a custom model field with native PostgreSQL \texttt{point} storage and one person linked to two qualifying records. Each of the four production sources constructs the choice queryset through the actual Django function and PostgreSQL compiler. Offline compilation cannot connect. The resulting single SELECT runs on PostgreSQL 14.15 in a fresh private database copy, under a read-only transaction, nonroot chroot and denied network syscalls; no server listener or host database is used. There are twelve compilation processes, twelve actual engine queries and two setup fixtures, with no new model calls.

Three contexts separate the obligations (Table~\ref{tab:point}). With only ordinary scalar fields projected, original returns two copies and both model repairs return one. With the point field also projected, original remains executable, albeit duplicated, and the official repair returns one row. Both actual repairs instead raise SQLSTATE 42883: no equality operator exists for the point type required by DISTINCT. Removing the relationship predicate makes all four sources executable with one row. Successful compilation and a zero engine-process exit code alone would miss these SQL errors; stderr and result payloads are both audited.

\begin{table}[t]
\centering\small\setlength{\tabcolsep}{5pt}
\caption{Actual PostgreSQL consumer on the same form-choice issue. Cells give row count, or query error. Executability and duplicate membership are separate outcomes.}\label{tab:point}
\begin{tabular}{lccc}\toprule
Source & Scalar, limited & Point, limited & Point, no limit\\\midrule
Original &2&2&1\\
Official fixed &1&1&1\\
Qwen &1&error 42883&1\\
Devstral &1&error 42883&1\\\bottomrule
\end{tabular}
\end{table}

Static component reconstruction removes the zero-argument DISTINCT call from each candidate AST and recovers the original module AST exactly. The engine errors and projection control therefore delimit the precondition introduced by that operator. Unlike the earlier count discrepancy, query non-executability is a regression relative to original. The official EXISTS repair avoids both joined duplication and the equality requirement. These are actual query executions for an authored custom-field consumer, not a live application deployment or a frequency estimate. Two models on this issue do not count as two independent tasks; earlier finite completion scores remain unchanged. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\section{Prospective prediction pilot: feasibility attrition}\label{app:prediction-feasibility}
Study232 attempted a staged comparison of ordinary source analysis with the four-question checklist, under identical information and model budgets. The prediction object was the three-check outcome after omitting each complete production-patch hunk. Both arms would receive the full-candidate baseline, including the consumer contract; all predictions would be sealed before any variant execution. This would test bounded counterfactual explanation, not hidden-defect discovery. No prediction stage was reached.

\paragraph{Source-only nomination.} Before candidate-body or resolved-label access, the protocol fixed exclusions, source-shape limits, hash ordering, repository round-robin selection and one public submission slot per task. Screening the previously exposed 500-row public frame after 160 prior reservations gave 171 source opportunities: 165 Django, 4 Pylint and 2 pytest. Six were nominated without replacement: Django11141/15957, Pylint8898/4604 and pytest6197/5787. Prior frame exposure precludes a clean-holdout claim. Source selection did not establish compatible dependencies or eligible candidate edits.

\paragraph{Candidate-blind qualification.} All six contracts, unchanged companions, consumers, exact entry markers, dependency manifests, isolation settings and classifiers were jointly frozen before execution or candidate access. Qualification required changed and consumer FAIL/PASS on original/reference, and companion PASS/PASS, with complete named-parameter entry. The 36 scheduled jobs ran once: 11 PASS, 7 FAIL and 18 UNDETERMINED; 24 parameter cases actually entered their named functions. Only Django11141 and15957 qualified. The reference consumers respectively completed a namespace-package migration and observed the expected table columns, and returned the ordered top-two children for each parent. Original versions entered those operations but raised the recorded missing-migration-node and sliced-query-filter exceptions.

The four exclusions remain. Pylint8898's reference consumer entered but observed no invalid-name messages, violating its frozen oracle; this is a failed qualification control, not a candidate defect. Both pytest snapshots failed to import \texttt{\_pytest.\_version}; Pylint4604 failed its dependency control because \texttt{distutils.errors} was absent. These environment/qualification failures were neither repaired nor rerun. A missing reference PASS precludes interpreting the pytest outcomes as candidate-specific non-reachability.

\paragraph{Assigned-candidate gate and stopping.} Only the two qualified tasks' assigned patches were opened, and both matched their prior object-index byte counts and SHA256 digests. The frozen parser first rejected their leading blank lines; these raw failures remain unchanged. Subsequent read-only inspection independently established violations of the original production-only scope: Django11141 adds \texttt{test\_settings.py} and changes an upstream test, while Django15957 adds four files, including Markdown, migrations and a test app. No auxiliary file was removed to salvage either patch. Neither a candidate nor a single-hunk variant was materialized or executed; no model was called, unassigned slot opened, resolved label read, or replacement task selected.

The resulting flow is six nominations, two qualified tasks, zero eligible assigned candidates and zero scored issue pairs. All 36 qualification records and both candidate-gate failures are retained with their frozen inputs and audit digests, separately from the sealed main-cohort archive. This is a stopped feasibility pilot, not an accuracy comparison or evidence for benefit, harm or equivalence of the checklist. It adds no repair episode, supported completion, independent mechanism replication or cross-repository effectiveness result to the main study. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Adaptive discovery and stand-in setting (studies234--239)}
The subsequent campaign changes the discovery and evidence-production setting instead of rescuing stopped232. The archived source frame has 2,294 rows. Removing the old four-repository, three-file and 360-line discovery limits yields 138 unreserved syntax leads across ten repositories; syntax is only nomination. A component study on pytest7673/7231 uses exact classes with an authored item adapter (18 jobs: 14 PASS/4 FAIL), followed by complete exact-base package qualification. The component result is not a full native test or natural candidate. Full-source native calibration preserves a missing-null-device failure and a Python3.10/old-pytest assertion-rewriter incompatibility; an explicit plain-assertion adapter finally gives 8 PASS/4 FAIL on 12 checks. Both complete public candidates subsequently fail their changed and authored consumer checks and pass companions (4 FAIL/2 PASS). Ordinary testing already rejects them. Matplotlib19553 and Flask4074 source preparation succeeds, but those targets are not executed in this campaign. No new mechanism is counted from preparation alone.

\paragraph{Public corpus and selection.} The official20240402 SWE-agent/GPT4 submission uses a complete predictions container rather than the per-task patch URL layout of earlier submissions. Failed per-task requests, a timed-out whole-container transfer and the byte-range recovery are all preserved. The reconstructed5,846,189-byte container matches its original ETag/MD5 and contains 2,283 records for 2,266 unique IDs: 12 IDs repeat, contributing 17 excess records. All five finally selected tasks have exactly one record. An intermediate event-change screen retains 134 source leads, 132 matching tasks, 10 null predictions, 122 nonempty patches, 91 production-edit leads and 23 event-change leads; its fixed allocation selects 12 across eight repositories. None of these counts is a runtime mechanism count.

A separate full-container static screen examines newly added Python files with Mock/Fake/Dummy/Simulat class names. Its 35 distinct task nominations include legitimate mocks and scripts that call real implementations. Four source-informed stand-in cases are selected first: Sphinx10481 and Django11622/14559/15315. Inspection of the remaining nominations then adds Django15666, whose actual-library imports challenge an import-only account. Selection is exploratory and not random, pretraining-clean or based on resolved labels. The complete public patch is applied, including all added files, rather than stripping files to satisfy the earlier production-only scope. These five tasks are separate from the 118 repair episodes and the earlier six public opportunities.

\paragraph{Frozen native design.} Each task has original, official-reference, complete public candidate and comment-only-sham states, each tested with the same exact public script, a real operation consumer and a preservation control. Full source trees, vendor/runtime inventories, copied per-job inputs and pre/post invariance are bound by digests. Fresh jobs use uid/gid 65534, no network or new process, root-owned read-only source/vendor/support and isolated writable tmp/result directories. An actual null1:3 device is supplied. These are bounded exact-source native consumers, not complete upstream suites.

\begin{table*}[t]
\centering\small\setlength{\tabcolsep}{4pt}
\caption{Five source-informed stand-in cases. Every stand-in passes under all four production states. For each real obligation original/candidate/sham fail and reference passes; all four preservation controls pass.}\label{tab:adaptive-native}
\begin{tabular}{@{}p{.12\textwidth}p{.34\textwidth}p{.27\textwidth}p{.20\textwidth}@{}}\toprule
Task & Real obligation & Preservation control & Entry during stand-in\\\midrule
Sphinx10481 & Explicit language None becomes en at actual Config.read/init\_values & Unset language becomes en & No actual Config entry\\
Django11622 & Auto/Float/Integer field tuple-conversion errors name amount & Valid 12 conversions remain 12 & No real field converter\\
Django14559 & Actual empty bulk\_update returns 0 & Two real SQLite updates store 11/12 & No actual bulk update\\
Django15315 & Real CharField hash and dict membership survive Model attachment & Same field remains stable without attachment & No real field hash\\
Django15666 & Actual related-expression ordering compiles to SQL including instrument & Normal instrument ordering compiles & Real QuerySet repr, zero ordering compiler\\\bottomrule
\end{tabular}
\end{table*}

The final 60 checks give 45 PASS/15 FAIL/0 UNKNOWN. In the first Sphinx batch, serializing a lazy warning translation proxy prevents the reference real-None record from being written: 8 PASS/3 FAIL/1 UNKNOWN. The next complete 12-job batch converts only warning argument observations to type/text pairs and yields 9 PASS/3 FAIL. The original batch is not overwritten or imputed. For Django237, the first 36 jobs give 12 stand-in PASS and 24 UNKNOWN: development-version imports attempt a Git subprocess before the relevant target methods. The separately declared recovery supplies returncode 128/empty timestamp only to the exact Git-log metadata query at the exact Django directory; all other process calls remain denied. Complete source/vendor/runtime trees and obligation predicates are unchanged. It yields 27 PASS/9 FAIL; Django239 preemptively uses that same declared adapter and yields 9 PASS/3 FAIL. The adapter is an explicit runtime condition, not a production repair or a weakened sandbox. Original attrition is retained separately.

\paragraph{Historical actor and exported-patch scope.} Sphinx's 32-line MockSphinx matches its original editor observation byte-for-byte. The actor modifies the mock after acknowledging that it cannot reflect the real library edit, observes success and voluntarily submits. Its submit observation contains an extra tox pytest-flag change absent from the exported prediction; removing only that section exactly recovers the exported patch. The native candidate follows the exported prediction, with both records retained. Django14559's 30-line simulation matches its editor observation, its successful two-row output precedes an explicit voluntary submit, and the submit diff matches the exported patch apart from surrounding whitespace. A failed real-environment attempt is not proof that actual database validation was impossible.

Django11622 leaves real production converters unchanged after rejected edits and auto-submits at its cost limit. Django15315 has two different scripts: the frozen root 17-line MockField was executed early; an inner 21-line copy using a creation counter was executed later. Both are public artifacts, but the native/model comparisons freeze the earlier root script and do not claim identical bytes or final validation context. It too auto-submits. Django15666's 52-line script matches its editor observation; actual ORM repr is reached but a mocked fetch supplies the result cache before any ordering compilation. Its actor continues investigating and auto-submits at the cost limit. Thus only two of these five trajectories support voluntary completion inferences. All stand-in/real contrasts remain useful program evidence, without manufacturing three additional fixed claims.

For Django15666 the bounded real consumer produces FieldError, not the TypeError quoted in the original report; both original and candidate fail the declared related-ordering compilation obligation, and the reference/control qualification passes. No full reproduction of the report's exact traceback or actual database query execution is claimed. Simple import or incidental target-entry inspection misses this stand-in's SQL gap; direct real-operation checks still reject all five inadequate candidates. There is no demonstrated detection gain over that stronger baseline. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Actual learned-guide prediction probe (study238)}
This exploratory probe is separate from the repair cohorts. An authored ordinary verification Skill is revised once by the existing Qwen3-Coder-30B native-FP8 model using only the completed Sphinx sources, selected original trajectory steps and native observations. The 608-token revised Markdown is used verbatim, including its code fences; admission checks only nonempty/nontruncated output. It is not VeriSkill's executable preservation/admission procedure and was not manually weakened or edited. The three Django tasks are excluded from updater inputs, though their source-informed selection is not a population holdout.

Cross initial/revised guide with continued-context/fresh-plan handoff on each of the three issues. Both packages have identical source-bound task facts, the same frozen script, three blinded implementation states and the exact definitions of stand-in/real/control checks. Every cell gets a 640-token analysis call and a 1024-token final prediction call, a 24576-token input ceiling and 32768 context. The continued package retains its analysis as assistant history; the handoff package receives the same raw analysis quoted in a fresh user context. This changes context/role packaging, not the available task facts. Greedy generation, seed 238001 and a fixed shuffled order are recorded. Native chat encoding, complete existing weight hashes, FP8 precision, every message and token stream are retained.

There are 26 calls: one 64-token transport fixture, one 1024-token updater and 24 task calls. All 12 final prediction records and the archive are sealed before any 237 target execution. The initial import-obstructed native batch is not an efficacy estimate. The metadata-only recovery is explicitly conditional; the same sealed predictions are scored against all recovered qualified outcomes without regeneration. There are three issue units, not 12 independent cells or 27 independent outcome replications. Invalid/truncated plans count as incorrect in the predeclared primary outcome even if their final JSON parses.

\begin{table}[t]
\centering\small
\caption{Study238, per architecture. Continued and handoff have identical scored predictions; row denominators are correlated within three issues.}\label{tab:guide-probe}
\begin{tabular}{lrrr}\toprule
Guide & Real correct & All correct & Invalid issue cells\\\midrule
Initial &9/9&23/27&0/3\\
Actual revised &5/9&17/27&1/3\\\bottomrule
\end{tabular}
\end{table}

The initial guide correctly predicts every real obligation and selects the real check on all three issues. It incorrectly ties two hash-stand-in results to the production state and predicts two bulk-update preservation failures, illustrating that correct real diagnosis is not complete evidence-path comprehension. The revised guide correctly treats the hash stand-in as invariant but incorrectly predicts that the candidate's actual field hash is stable. Its bulk-update analysis reaches 640 tokens in both architecture cells, while final outputs parse; those cells remain invalid under the frozen rule. First-stage outputs are identical across architectures for the same task/guide, so the duplicated cap and hash error are not independent failures.

A post-hoc sensitivity scores final JSON alone: revised real accuracy becomes 8/9 and overall 24/27, versus initial9/9 and 23/27. This separates loss from plan truncation, one real false acceptance and improved stand-in prediction; it does not replace the primary endpoint. A no-change baseline copying the original real result across all states scores 6/9. Executing the qualified real checks directly also distinguishes every candidate/reference pair. Consequently neither the updated Skill nor the four-question retrospective method has a demonstrated general diagnostic advantage. The observed effects concern these exact guide assets and this one model/three-task interface; no general folding, deployed multi-agent or self-evolution performance claim follows. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\section{Fixed actual-Skill component falsifier (study241)}
After 238, one post-hoc field-hash comparison tests three candidate explanations while retaining an unchanged-guide stability control. All four fixed variants use the same source facts, blinded-state labels, model/weight hashes, native chat encoding, greedy seed and continued-context 640/1024-token interface. They are: exact revised guide; revised guide with only its outer Markdown fences removed; revised guide with only its actual added simulation sentence removed; and initial guide with that exact learned sentence added. A fixed shuffle precedes the eight calls. There is no new updater, native execution, seed search, model access to earlier decisions/outcomes or later variant replacement. This is one already exposed issue, not independent transfer.

The exact-revised control reproduces the original analysis output tokens and final prediction table. All four new cells deliver untruncated outputs. Table~\ref{tab:skill-components} reports the complete fixed allocation. Removing only fences corrects the candidate real-hash prediction but introduces two wrong stand-in predictions. Adding the actual simulation sentence to the initial guide induces the candidate real false acceptance; deleting that sentence from the full revised guide leaves the same false acceptance. Thus this content/length insertion is sufficient in the tested initial context but not necessary in the full revised context. Formatting also changes the outcome. Neither comparison identifies a model-internal reason or makes all secondary predictions correct.

\begin{table}[t]
\centering\small\setlength{\tabcolsep}{3pt}
\caption{Complete study241 allocation on one field-hash issue. Native truth is fixed from237v2; all cells have valid delivery.}\label{tab:skill-components}
\begin{tabular}{@{}lrrc@{}}\toprule
Guide variant & Real & All & Candidate real prediction\\\midrule
Exact revised &2/3&8/9&PASS (wrong)\\
Remove fences &3/3&7/9&FAIL (correct)\\
Remove simulation sentence &2/3&7/9&PASS (wrong)\\
Initial + actual sentence &2/3&7/9&PASS (wrong)\\\bottomrule
\end{tabular}
\end{table}

This falsifies a sole-sentence attribution and exposes a representation component in the original guide-assignment effect. The original revision, caps, mistaken predictions and all four variants remain retained; no improved variant replaces the frozen primary result or becomes a claimed generally validated Skill. A production Skill loader would need its own canonical-format and executable admission evaluation. This probe does not establish deployed folding causality, intent, broad evolution harm or superiority over ordinary real-operation checks. The fixed component hypothesis stops here rather than deleting more clauses until an outcome changes. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


\begin{thebibliography}{99}
\bibitem{manybugs} C. Le Goues et al. The ManyBugs and IntroClass Benchmarks for Automated Repair of C Programs. IEEE Transactions on Software Engineering, 2015. doi:10.1109/TSE.2015.2454513.
\bibitem{codetracer} H. Li et al. CodeTracer: Towards Traceable Agent States. arXiv:2604.11641v1, 2026.
\bibitem{benchshield} S. Zheng et al. BenchShield: Formal Model-Backed Instrumentation for Reward Integrity in LLM-Agent Evaluation Infrastructure. arXiv:2609.11028v1, 2026.
\bibitem{django13315} Django contributors. Fixed1891/11707: Prevented duplicates with limit\_choices\_to on multi-value relations. Pull request13315, merged October27,2020. \url{https://github.com/django/django/pull/13315}.
\bibitem{aiassist} OpenAI. Codex. 2026. \url{https://openai.com/codex/}.
\end{thebibliography}
\end{document}


==> anc/supplement-source/native-update255.tex <==
\documentclass[10pt,conference]{IEEEtran}
\usepackage[T1]{fontenc}
\usepackage{booktabs,amsmath,amssymb,graphicx,url}
\usepackage[hidelinks]{hyperref}
\title{Supplementary Update: Native Lifecycle and Invocation Evidence}
\begin{document}
\maketitle
This update separates source-informed native contrasts from experimental model benefit. All models and repository targets execute on PAI; local scripts reconstruct recorded scores, costs and figures. Previously submitted studies and negative outcomes remain retained. Source variants, repeated seeds and check contexts are not independent task replications. Overall and section-level drafting assistance: Codex~\cite{aiassist}.

\section{Native qualification and source controls}
The initial qualifications cover four issues across three libraries; later memory-stream and Rust contrasts are described separately. ADK's Python 3.10 parallel-agent merger is exercised at version 1.26.0~\cite{adk5297}. Original and comment-sham sources leave processing tasks pending at an error/early-stop boundary; an authored cancellation-and-gather reference settles them while preserving normal event flow. This is an authored reference, not an accepted upstream fix. Tenacity 8.1.0/8.2.0 qualify result-conditioned asynchronous iteration, synchronous-iteration rejection, awaited retry sleep and reraise controls~\cite{tenacity}. AnyIO 4.2.0/4.3.0 qualify cancelled close against a real subprocess, normal exit status and captured output~\cite{anyio}. Cleanup after the measured boundary is separately recorded; it cannot discharge that boundary's obligation.

The concurrent ADK issue~\cite{adk7058,adk7059} pins base \texttt{d57c84f13baf53cfd910c2155449f8c4254e01c5} and unmerged proposed reference \texttt{8fee86a8bfca641bd51e970d7b56ca3055cb14f1}. The native fixture constructs actual agents, tools, invocation contexts, queues and asynchronous generators. Deterministic provider inputs replace remote inference. Same-name teardown and name-based stopping fail on the base, while single-call and different-name controls pass; the proposed reference passes all four.

Whole-file reversions initially separate task settlement from queue identity. Restoring old shutdown leaves one task pending with separate queues; restoring either the call adapter or tool binding settles tasks but aliases queues. Restoring the old registry instead causes an interface exception before measurement, and is excluded from behavioral attribution.

\subsection{Input delivery is a further consumer obligation}
A new consumer runs the actual \texttt{send\_to\_model} loop and tool receives. The provider fixture acknowledges native tool-result messages and one activity; it does not implement queue routing or task cleanup. Base delivers one activity to only one of two same-name invocations. The proposed reference delivers it once to each. Single-call and distinct-name controls pass.

This consumer is frozen after the six repair workflows below have completed, but before inspecting their efficacy. Source qualification precedes its application to every final source. It is a later source-informed consumer, not a preregistered hidden test. The initial provider fixture omitted tool-result acknowledgement, so all six reference/base qualification processes failed before a usable contrast. That failed setup is retained. Adding the missing provider method qualifies the contrast without changing native SDK routing.

Exact reversible edits then isolate two sites (Table~\ref{tab:sites}). Each variant starts from the proposed reference. The broadcast rollback changes only its active-stream enumeration; the shutdown rollback changes only task enumeration. A comment-only sham is ineffective. Source hashes, exact strings and reverse recovery bind all 21 variant executions. These are diagnostic programs on one public issue, not model repairs or independent defects.

\begin{table}[t]
\centering\small
\caption{Native minimal variants. Primary outcomes cover same-name teardown, name-based stop, single and distinct calls. Delivery outcomes cover same-name, single and distinct calls.}\label{tab:sites}
\begin{tabular}{lcc}\toprule
Variant & Primary & Delivery\\\midrule
Broadcast rollback &P/P/P/P&F/P/P\\
Shutdown rollback &F/P/P/P&P/P/P\\
Comment sham &P/P/P/P&P/P/P\\\bottomrule
\end{tabular}
\end{table}

The contrast shows why observing separate queues and settled tasks does not establish that every invocation consumed its required input. It does not evaluate remote speech/model behavior, architectural folding or deployment incidence. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Fresh generated probes, notes and source edits}
Unless otherwise stated, native repair calls use Qwen3-Coder-30B-A3B-Instruct-FP8 on one L20 (48GB-class), Python 3.10.19, PyTorch 2.8.0+cu128, Transformers 4.55.2 and vLLM 0.10.2; weights retain the earlier model manifest. In the shared-probe cohorts, every comparison arm receives the same Agent-generated probe code and actual isolated execution receipt. Two fresh notes are generated from that evidence: strong ordinary debugging and operation/owner/completion-boundary analysis. The third arm withholds the note. All arms retain source and check visibility. Initial repair token counts match by inert padding; output, decision and native-process ceilings match within each cohort. Realized costs differ and are reported separately. Shared diagnosis generation is counted once per task/seed block, not once per repair arm.

Probes run under a distinct low-privilege UID in a chroot with read-only public SDK/runtime code. Network creation/connection and host access are denied. Only host-validated edits change allowed source files. AnyIO's process sandbox admits positive-PID signals subject to kernel UID permissions, while denying group/broadcast signals and SIGCONT; real own-child reaping and foreign-parent denial pass self-checks. Native cleanup verifies no surviving owned processes. Generated probes are not executed by the root controller.

\subsection{Two completed navigation workflows}
The four-file ADK workflow assigns six endings: two seeds and three note conditions,12 decisions and 12 native processes per ending. A separate single-file workflow assigns 18 endings on ADK cancellation, Tenacity result iteration and AnyIO process close, with six decisions and 12 native processes per ending. The first two tasks have technical-development exposure; AnyIO is unused before this cohort. The endpoint is final source passing every named native check, irrespective of a finish claim. It differs from the original paper's stricter finite-supported completion predicate.

\begin{table}[t]
\centering\small
\caption{All assigned final sources. Numerators pass the full stated native contract; conditions within a row share ceilings. Rows have different tasks/interfaces and are not pooled.}\label{tab:repair}
\begin{tabular}{lccc}\toprule
Workflow & Ordinary & Operation & No note\\\midrule
Four-file ADK,6 endings &0/2&0/2&0/2\\
Single-file,18 endings &2/6&1/6&0/6\\\bottomrule
\end{tabular}
\end{table}

All three single-file successes concern ADK cancellation: ordinary 2/2 and operation 1/2. Tenacity and AnyIO supply no complete source repair. No ending in either cohort delivers a finish action. A non-qualified ending may have an assertion failure, invalid edit or pre-entry error; it is not automatically a target-level FAIL. The additional delivery consumer rejects all six ADK endings, adding no alert over the original four-check failure set. Its explanatory source contrast is separate from candidate-detection benefit.

These prototypes offer little repair opportunity: four of six four-file endings and ten of 18 single-file endings leave the final source unchanged. Reads consume 61/72 four-file decisions. Reads/probes consume 81/108 single-file decisions (Figure~\ref{fig:actions}). Some generated probes expect an unspecified CLI mode, and some subsequent actions target that probe rather than the whitelisted library. These limitations prevent equating a small/no observed gain with equivalence or absence of explanatory value. All samples are purposive and source-informed; repeated seeds do not support a population efficacy interval. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\begin{figure*}[t]
\centering
\includegraphics[width=.94\textwidth]{figures/action-allocation.pdf}
\caption{Every recorded decision in the completed navigation workflows. Two versus six assigned workflows per arm and different decision limits remain separate. These are action counts, not independent samples, latency measurements or a pooled method comparison. Most decisions inspect source or run probes, motivating a separately frozen direct-proposal workflow.}\label{fig:actions}
\end{figure*}

\section{Actual inference costs and retained technical attempts}
\begin{table}[t]
\centering\small
\caption{API-reported input/output tokens for completed navigation workflows. Shared diagnostic calls generate one probe and two notes per task/seed.}\label{tab:cost}
\begin{tabular}{llrrr}\toprule
Workflow & Stage & Calls & Input & Output\\\midrule
Four-file &ordinary repair&24&410674&5616\\
&operation repair&24&402618&2222\\
&no-note repair&24&397490&826\\
&shared diagnosis&6&56236&4297\\
Single-file &ordinary repair&36&272483&2670\\
&operation repair&36&266850&3077\\
&no-note repair&36&261244&2545\\
&shared diagnosis&18&84502&9551\\\bottomrule
\end{tabular}
\end{table}

All 204 calls deliver responses. Two ordinary four-file repair responses reach the output limit; all other calls terminate below it. Delivery is not repair success. Maximum per-call output is 1800 tokens; realized subsequent context and call usage remain outcomes. Native-process counts and full per-call receipts are in the artifact.

An earlier 12-ending pilot completes with raw source-pass counts ordinary 1/4, operation 0/4 and no-note 2/4. A decoder audit finds that last-dictionary extraction can select literal empty dictionaries inside edit strings; narrative can also contain multiple action examples. Its efficacy interpretation is withdrawn for every arm. All 74 calls and source endings remain retained. Uniform reparse changes 21 of 66 parsed deliveries, but is not a rerun of the interaction or a recovery of intended actions. A subsequent six-ending prefix is stopped before efficacy inspection with zero closed workflows and five delivered responses. It is a technical prefix, not a completed negative or positive study.

The completed navigation workflows use a tested outer-object decoder and identical vLLM JSON delivery constraints in every arm. Synthetic transport tests are excluded from scientific call counts. The later source-input consumer's actor driver initially lacks an output parent and fails before its first native actor check; the successful source preflight and frozen all-actor plan remain retained, the parent is created, and every assigned supplementary check executes once. No candidate output is replaced.

\subsection{Completed mandatory-proposal development follow-up}
A separate fixed interface removes navigation decisions: exactly two mandatory patch proposals, each capped at 4096 output tokens, with every named native check forced after each proposal. Four task/seed blocks on the exposed concurrent ADK and AnyIO process issues assign 12 workflows across the same three arms. The probe ABI explicitly supplies the package path and first mode. Fresh common probes and notes are generated; initial repair lengths match. ADK includes all four original and three delivery checks. All actors close before final grading.

All 24 exact-string edit proposals are rejected because old text does not match uniquely. All 12 final sources remain unchanged and no source qualifies (0/4 per arm,0/2 per task/arm). Some generated code strings collapse multiline source, while other proposals contain ineffective or nonexistent snippets. These are recorded action-interface failures, not evidence that explanation conditions are equivalent. Native JSON delivery is valid in every call. Shared diagnosis uses 12 calls (86348 input/9054 output tokens). Eight repair calls per arm consume ordinary 75497/3303, operation 75492/3276 and no-note 71775/3105 tokens. None reaches its output cap. All 224 archived native processes include source qualifications, common probes, forced checks and final grading.

A preceding direct-proposal prefix uses a different complex regex delivery constraint and encounters API timeouts before any repair response is delivered. It is stopped without efficacy inspection and retained as a technical prefix, rather than scored as a repair comparison. Infrastructure self-checks are excluded from scientific call totals. The next completed cohort changes that source-edit interface, retaining this entire failed history.

\subsection{Line spans and an unused memory-stream issue}
A further frozen workflow replaces exact-string matching with numbered inclusive source spans and arrays of replacement lines. Host checks reject invalid ranges, overlaps and invalid Python syntax atomically. Current numbered source and actual native receipts accompany the second proposal. Each workflow has exactly two proposals capped at 4096 output tokens; initial input lengths match. The same Agent-generated probe/receipt and freshly generated ordinary or operation note remain the comparison, with a no-note arm. Four paired seeds on two issues assign 24 workflows; all actors close before separate final grading.

The process-close issue is exposed. The memory-stream issue~\cite{anyio728} is unused in earlier model workflows: original AnyIO 4.3.0 and a comment sham fail buffered and unbuffered receiver-cancellation conservation checks; official 4.4.0 passes these and normal delivery, backpressure and cancelled-empty controls. Qualification uses 15 native processes. Each check attempts None,0,False and a tuple sequentially, but failures short-circuit; these are dependent contexts, not 60 completed checks or independent tasks. The contract permits either accepted-and-delivered or WouldBlock-and-no-delivery in unbuffered cancellation races, without imposing the reference implementation's strategy.

All 48 proposals are accepted by the host syntax/span gate, including no-ops;20/24 final sources change in bytes and 19 differ in AST. AST differences are not proof of behavioral changes. No final source passes its entire contract: ordinary, operation and no-note each score 0/8 (0/4 per task/arm). Acceptance is not correctness. The valid interface therefore removes the earlier application floor without establishing a repair gain. All 72 calls deliver responses below their output caps. Shared diagnosis uses 24 calls,187644 input/17073 output tokens. Each repair arm uses 16 calls: ordinary 193251/3597, operation 193315/3660 and no-note 188300/3995 input/output tokens. The 350 recorded native processes include qualification, common probes, forced checks and final grading. This is a source-informed development comparison on two AnyIO issues and one model, not a population estimate or an independent second-model replication. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\begin{figure*}[t]
\centering
\includegraphics[width=.96\textwidth]{figures/shutdown-order.pdf}
\caption{Control-flow ordering bound to the recorded native admission race. Spacing is schematic. The intermediate snapshot is correct at its completion, but later purge work exceeds that scope. The merged version's earlier token includes the outstanding admission in its drain. Later housekeeping is not credited to an earlier completion.}\label{fig:rust-order}
\end{figure*}

\subsection{Second-family replication and active-diagnosis interface audit}
A separately completed second-family comparison uses the original pinned Devstral-Small-2-24B-Instruct-2512 checkpoint with native FP8 Transformers inference, rather than the preceding Qwen/vLLM backend. Two paired seeds on the same process-close and memory-stream issues assign 12 workflows with the same two-proposal output ceilings. All 36 scientific calls deliver responses below their caps. The host accepts 22/24 proposals; 11/12 final sources change in both bytes and AST. Nevertheless, each arm passes 0/4 full native contracts (0/2 per task). This exposed-task replication supplies no second-model repair advantage; differing seeds and runtimes prevent attributing cross-cohort changes to model family alone. One synthetic transport fixture and technical backend prefixes are retained but excluded from scientific call counts. There are 184 archived native processes.

Table~\ref{tab:followup-costs} reports the actual API token usage. Shared diagnosis is charged once per paired block, not as independently generated evidence for each repair arm.

A subsequent active-diagnosis development design lets each method generate and run two temporary source interventions and probes, followed by a fresh note. Both methods receive identical native tools and ceilings; all diagnostic edits are discarded before repair. The memory task expands its editable closure to the stream, task-info interface and asyncio backend because the official reference depends on all three. A hybrid of the base plus those three reference files passes all five checks. Existing quiescence-check helpers must retain their AST.

Its first 12-ending cohort completes all 48 calls, but the host rejects 16/16 diagnostic edits and 23/24 repair proposals, chiefly because it forbids multiline strings within replacement-line arrays. Only one final source changes. All primary scores remain zero; these are actual workflow outcomes, but they do not evaluate an effectively applied active-intervention method. The complete failed cohort is retained. A prospectively frozen full repeat uses the same tasks, paired seeds, schedule and ceilings, while accepting physical-line representations mechanically. Overlapping spans, syntax and protected-helper guards remain unchanged. It accepts 14/16 diagnostic edits and 23/24 repair proposals; 11/12 final sources change in bytes and ten in AST. All 48 calls deliver responses, including three operation-diagnosis responses stopped at their output cap. The two invalid diagnostic deliveries remain in their assigned denominator. Every arm again scores 0/4 (0/2 per task), with 266 archived native processes. Thus fixing this application floor and expanding edit closure still establishes no repair advantage. No individual successful response is selectively recovered into an earlier interaction.

The no-note arm receives operation intervention code and receipts but omits hypotheses and the final note; the code itself conveys diagnostic information. All repair sources reset to base. These are dependent development observations on two exposed issues, not independent task or population replications. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\begin{table}[t]
\centering\small
\caption{Completed follow-up costs, using API-reported input/output tokens. D denotes the Devstral repeat; A denotes the corrected active Qwen repeat; H denotes HTTPcore transfer. Calls and token ceilings match within each comparison; realized costs differ.}\label{tab:followup-costs}
\begin{tabular}{llrrr}\toprule
Cohort & Stage & Calls & Input & Output\\\midrule
D & Shared diagnosis &12&95,840&11,185\\
& Ordinary repair &8&102,621&2,381\\
& Operation repair &8&100,783&1,842\\
& No-note repair &8&97,289&1,902\\\midrule
A & Ordinary diagnosis &12&162,836&11,054\\
& Operation diagnosis &12&158,385&11,424\\
& Ordinary repair &8&122,190&2,867\\
& Operation repair &8&117,816&2,452\\
& No-note repair &8&113,993&2,287\\\midrule
H & Ordinary diagnosis &6&137,703&10,195\\
& Operation diagnosis &6&127,920&11,792\\
& Ordinary repair &4&102,459&4,512\\
& Operation repair &4&95,255&4,546\\
& No-note repair &4&89,553&1,391\\\bottomrule
\end{tabular}
\end{table}

\subsection{Transfer to a different native library}
A final fixed transfer uses public HTTPcore cancellation work~\cite{httpcore880}. It permits edits to the pool, synchronization, HTTP/1.1 and connection modules. A hybrid of the 1.0.2 base plus only those four official 1.0.3 files passes all four checks; the base and a comment sham fail cancellation during idle-connection replacement while preserving the other three modes. Actual AF\_UNIX socketpairs and native HTTP/1.1 execute under a controlled slow-close schedule, without DNS, TCP, TLS or a listener. The primary contract requires observable cancellation, queue release, transport closure and a successful subsequent request. Controls cover uncancelled replacement, ordinary repeated requests and cancellation during response read. This version contrast is not minimal causal localization or production-network evaluation. Failed closure/runtime qualification prefixes are retained separately.

Two fresh paired seeds and three arms assign six workflows under the same active-diagnosis tools and ceilings as above. All 24 calls deliver responses. The host accepts 2/8 diagnostic edits and 8/12 repair proposals; five final sources change in both bytes and AST. Every arm passes 0/2 full contracts. All six operation-diagnosis responses (four intervention proposals and two notes) hit their output cap; one ordinary diagnostic response also reaches its cap. Heavy truncation therefore limits interpretation of applied diagnostic efficacy. These are zero actual workflow outcomes, not proof that a fully delivered method lacks value. The complete cohort retains 116 native processes; raw and curated audits agree. No further seed or task is added after this result. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Rust admission and drain completion}
The public Neon change \emph{fix: stop leaking BackgroundPurges}~\cite{neon8650} has intermediate commit \texttt{d79da8fd12e2} and merged reference \texttt{8561b2c62868}. Full hashes are in the artifact; these are distinct code states. Tokio issue 6759 discusses the check/dispatch race~\cite{tokio6759}. We compile the exact extracted \texttt{BackgroundPurges} struct and implementation with a harness-provided one-worker background runtime, native Tokio 1.37.0, tokio-util 0.7.10 and filesystem deletion. Five direct package versions/checksums and every resolved transitive checksum match the original public Neon dependency lock. Rustc/Cargo 1.75.0 and the extracted project lock are recorded. This is a component replay; the surrounding Neon server is not executed.

Two recorded hooks pause after the spawner's successful open-state read and, in preservation controls, before filesystem work. They schedule legal interleavings without replacing the tracker or deletion implementation. Removing both hooks recovers each variant's original bytes. In the admission-gap schedule, the intermediate shutdown returns while its tracker is genuinely closed and empty, before the paused request registers its purge. Real filesystem work begins after that completion. The merged version registers a token before the check and holds it through the work, so its waiter stays pending until cleanup finishes (Figure~\ref{fig:rust-order}).



A minimal authored intervention inserts only an early token reservation in the intermediate method. It retains the intermediate tracking/dispatch API, unlike the full merged patch, and also prevents premature completion. A comment-only sham is ineffective. All four variants preserve four controls: ordinary purge completes deletion; a request after closure is rejected without deleting its directory; already-registered work delays shutdown; dropping one pending waiter leaves a subsequent waiter correct. The uninstrumented intermediate also passes the ordinary and closed-request controls. All 22 native processes are retained (Table~\ref{tab:rust-admission}); every recorded closed/empty snapshot at completion is true.

\begin{table}[t]
\centering\small
\caption{One reported Rust race. Full-contract outcomes and correct positive snapshots are distinct. Controls comprise ordinary, closed rejection, registered work and dropped waiter.}\label{tab:rust-admission}
\begin{tabular}{lccc}\toprule
Source & Snapshot & Gap & Controls\\\midrule
Intermediate &P&F&P/P/P/P\\
Merged reference &P&P&P/P/P/P\\
Early token only &P&P&P/P/P/P\\
Comment sham &P&F&P/P/P/P\\\bottomrule
\end{tabular}
\end{table}

The source contrast identifies a missing reservation interval, rather than a false snapshot or an inadequate filesystem purge. These are public source states and authored diagnostic contexts on one issue, not new Agent repair episodes, a deployment-frequency estimate or a subagent-folding experiment. The initial dependency setup is stopped before any checker after slow registry resolution; its logs are retained. The successful setup uses the original historical lock and a checksum-verified sparse mirror, without changing source or checks. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Artifact and privacy scope}
Records bind frozen contexts, source hashes, accepted/rejected edits, final sources, native checks and actual call costs. Shareable derivatives redact email examples and omit reversible prompt-token arrays, retaining counts, usage and separate original/curated identities. Raw and curated score/cost audits agree; curated bytes are not original stimulus bytes. Credentials, home files, cloud-account captures, company information, weights and installed runtimes are excluded. Fresh execution requires the pinned public environment on PAI; local audits reconstruct saved evidence only. These small, source-informed development cohorts establish neither general repair superiority nor model-internal causal use of explanations. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}



\begin{thebibliography}{10}
\bibitem{adk5297} Google ADK contributors. ParallelAgent on Python 3.10 can raise an asynchronous-generator close error after a sub-agent fails. Issue 5297. \url{https://github.com/google/adk-python/issues/5297}.
\bibitem{adk7058} Google ADK contributors. Parallel calls to the same streaming tool leave an orphan task after live teardown. Issue 7058. \url{https://github.com/google/adk-python/issues/7058}.
\bibitem{adk7059} Google ADK contributors. Track concurrent streaming tool calls. Unmerged PR 7059. \url{https://github.com/google/adk-python/pull/7059}.
\bibitem{tenacity} Tenacity contributors. Changelog, version 8.2.0. \url{https://tenacity.readthedocs.io/en/stable/changelog.html}.
\bibitem{anyio} AnyIO contributors. Version history, version 4.3.0. \url{https://anyio.readthedocs.io/en/stable/versionhistory.html}.
\bibitem{neon8650} Neon contributors. fix: stop leaking BackgroundPurges. PR 8650, merged 8 August 2024. \url{https://github.com/neondatabase/neon/pull/8650}.
\bibitem{tokio6759} Tokio contributors. Stronger close() semantics for TaskTracker. Issue 6759. \url{https://github.com/tokio-rs/tokio/issues/6759}.
\bibitem{anyio728} AnyIO contributors. MemoryObjectStream can drop items when the receiving end is cancelled. Issue 728; fixed in 4.4.0. \url{https://github.com/agronholm/anyio/issues/728}.
\bibitem{httpcore880} HTTPcore contributors. Safe async cancellations. PR 880, merged 12 February 2024. \url{https://github.com/encode/httpcore/pull/880}.
\bibitem{aiassist} OpenAI. Codex. \url{https://openai.com/codex/}.
\end{thebibliography}
\end{document}


==> anc/supplement-source/prospective-update253.tex <==
\documentclass[10pt,conference]{IEEEtran}
\usepackage[T1]{fontenc}
\usepackage{booktabs,url}
\usepackage[hidelinks]{hyperref}
\title{Supplementary Update: Prospective Diagnostic Decisions}
\begin{document}
\maketitle
This update adds a controlled diagnostic comparison and a separately frozen development follow-up. Original repair cohorts and finite scores remain unchanged. Drafting assistance: OpenAI Codex~\cite{aiassist}.

\section{Question, scope and qualification}
The question is whether the fixed operation/context/interval diagnostic procedure improves a controlled diagnostic decision over strong ordinary expert debugging. Both arms generate their own explanations with Qwen3-Coder-30B-A3B-Instruct-FP8. Candidate programs, contracts and checks are investigator-authored and equally visible. The model selects among these programs; it does not generate new tests or autonomous repairs. Correct selection is therefore a decision outcome, not a new repair success.

Four tasks qualify before actors (Table~\ref{tab:sources}). Each original exhibits the designated defect, each reference passes all three checks, and a comment-only sham matches the original. Exactly one of three candidate recipes passes the three checks. The source-informed qualification does not establish whole-project correctness. Source variants and repeated checks remain within-task observations.

\begin{table*}[t]
\centering\small
\caption{Public source bindings and finite qualification obligations. Exact file hashes, full candidates and probes are retained in the new artifact.}\label{tab:sources}
\begin{tabular}{@{}p{.13\textwidth}p{.31\textwidth}p{.50\textwidth}@{}}\toprule
Task & Pinned source & Checks and boundary\\\midrule
attrs PR1513 & Base \texttt{ab7f8b2}; reference \texttt{af9c510} & Nested disable, ordinary exit and exception exit; only the context-manager function changes in the full package\\
cJSON issue839 & v1.7.17 / v1.7.18 & NULL setter preserves existing string; short and long assignments; full C translation unit\\
Gson PR2549 & Base \texttt{5471932}; reference \texttt{58d1a9f} & UTC retention, captured timezone after default changes, ordinary roundtrip; full Java source with compile-only annotation shims\\
SmallVec issue96 & v0.6.2 / v0.6.3 & Panic does not double-drop existing dummy elements; ordinary and empty insertion; sequential-insertion candidate has no complexity guarantee\\\bottomrule
\end{tabular}
\end{table*}

Sources: \url{https://github.com/python-attrs/attrs/pull/1513}; \url{https://github.com/DaveGamble/cJSON/issues/839}; \url{https://github.com/google/gson/pull/2549}; \url{https://github.com/servo/rust-smallvec/issues/96}. The SmallVec check permits leaks and uses non-owning dummy counters. Gson uses compile-only annotation shims and a generated build constant; date behavior is not stubbed.

The broader design draft reserved six tasks. fmt3649 and urllib3\#437 remain unqualified reservations and receive no actors; SmallVec365 was excluded after earlier research exposure was found. These dispositions precede efficacy outcomes. The final four-task convenience batch is not representative or pretraining-clean. The archive-exposure audit is bounded to prior protocols, reservations and manifests.

\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Frozen workflow and budgets}
Two fixed seeds (253081,253082) cross four tasks and two procedures: sixteen assigned workflows. Run order is randomized within task/seed pairs. A private freeze records task sources, candidate/check hashes, exact prompts and token IDs, schedule, seeds, model-shard/tokenizer hashes and package versions before the first call. Controller inventory and execution details are documented in the artifact.

Ordinary instructions require source/state inspection, exceptions, contracts, competing causes, regressions and counterfactuals; scoped instructions apply the four diagnostic questions. Both receive the same original function, three complete candidates, contract and probe source.

Stage one permits 1,400 output tokens for the model's own diagnosis and a JSON probe choice. The harness executes the selected recipe's three checks and supplies raw exits, output and PASS fields. Stage two permits 900 output tokens to select a recipe and predict the nine candidate/check outcomes. Initial first-stage inputs match exactly within task: 817, 1542, 1270 and 1727 tokens respectively. Second-stage lengths depend on generated notes and feedback; matched ceilings do not imply equal consumed compute. Temperature is 0.4, top-p 0.95, top-k disabled and repetition penalty 1.0. The loopback-only vLLM 0.10.2 service uses Transformers 4.55.2, PyTorch 2.8.0+cu128 and one NVIDIA L20. The four FP8 weight-shard hashes match the earlier recorded model manifest.

The primary endpoint requires both the correct recipe and all nine predictions. Predictions must be actual JSON booleans; malformed or missing outputs fail. The same extraction rule retains the last complete JSON object in either arm. No model rerun, seed replacement or format recovery follows outcome inspection. All sixteen endings close before correctness grading.

\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Complete results}
Table~\ref{tab:results} retains every assignment. Both arms deliver eight valid final objects and select six correct recipes. Ordinary diagnosis satisfies the joint endpoint in 3/8 endings, scoped diagnosis in 0/8. This is contrary evidence, not support for diagnostic superiority. Four purposively selected tasks, not sixteen outputs or 144 prediction bits, define the substantive breadth. Task-level differences and uncertainty limits are retained in the data-only analysis; these convenience cases do not support population inference or equivalence.

\begin{table}[t]
\centering\small
\caption{Complete ordinary/scoped results. Joint and choice counts have denominator two per arm per task; prediction bits have denominator eighteen.}\label{tab:results}
\begin{tabular}{lrrr}\toprule
Task & Joint & Correct choice & Correct bits\\\midrule
attrs &2/0&2/2&18/14\\
cJSON &1/0&2/2&17/16\\
Gson &0/0&2/2&16/16\\
SmallVec &0/0&0/0&10/11\\\midrule
All four tasks &3/0&6/6&61/57\\\bottomrule
\end{tabular}
\end{table}

Both procedures have one invalid first-stage probe choice, on the same Gson task/seed. They remain in the assigned denominator and receive an empty native receipt. Each arm therefore executes 21 selected native checks, makes sixteen model calls, and produces eight final decisions. Ordinary/scoped consume 29,296/29,039 input and 6,944/6,541 output tokens. Canonical final qualification contains 72 native checks; preliminary source/compile setup attempts are not counted as actors or represented as a complete additional experimental cohort. No efficiency gain follows from different realized output lengths.

Four SmallVec final outputs (both seeds, both procedures) contradict their own observed recipe-A receipt: the executed panic check passes, but the model predicts failure. All four instead select the original unsafe recipe. Elsewhere a correct recipe choice coexists with incorrect predictions: scoped attrs answers reject ordinary successful paths of an exception-unsafe alternative, and cJSON prose can correctly describe an invalid alternative while its structured prediction labels that check PASS. These examples are post-hoc output audits. They support separately checking factual consistency, explanation and decision, rather than treating an explanation as its own validation.

\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Development follow-up: receipt-conflict feedback}
After inspecting the complete sixteen outcomes, we freeze a separate development experiment. Every original ending receives two paired second reviews, making 32 new model calls. Strong ordinary review rechecks source, alternatives, receipts, exceptions and preservation. The alternative adds an automatic list of mismatches between that ending's predicted result for its selected recipe and its actual receipt. Both receive the complete original context and generated answer. Feedback uses no protected qualification outcome. Inputs match exactly within each pair; both have one call, 900 output tokens and the same sampling settings. This is a targeted, exposed-task follow-up, not new-task confirmation.

Ordinary and receipt-feedback review each satisfy the joint endpoint in 6/16 and select the correct recipe in 12/16. Per-task joint scores are identical: attrs 2/4, cJSON 4/4, Gson 0/4 and SmallVec 0/4. The original combined sixteen endings had three joint successes, so the second-pass improvement cannot be credited specifically to the added feedback. Ordinary/feedback consume exactly 41,191 input tokens each and 2,457/2,647 output tokens; no new native checks run.

Ordinary review retains four receipt-conflicting outputs; feedback retains one, but also produces one schema-invalid output. All conflicts and the invalid output are SmallVec. Among the fourteen endings with an actual receipt, valid and receipt-consistent delivery is 10/14 versus 12/14. No invalid output is counted as a consistency success. Final schema delivery is 16/16 versus 15/16; correct prediction bits are 121/144 versus 118/144 when invalid delivery receives zero. Thus the local factual-consistency change does not establish better candidate selection or complete diagnosis. Both cases without a valid first-stage probe remain included. Frozen records, derived-feedback reconstruction and all 32 assigned endings are retained separately from Study253. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section{Artifacts and limitations}
Separate freezes, qualification matrices, candidate sources, all model requests/responses and actual receipts support data-only score and cost reconstruction. Public source revisions and controller scripts support fresh execution; weights and runtime dependencies must be obtained separately.

Authored candidates and checks are visible; four source-informed tasks and one model do not establish broad repair efficacy or internal causal reasoning. SmallVec receipt conflicts are post-hoc, one-task evidence. The exposed follow-up is not pooled with the frozen comparison.

\noindent\emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}

\section*{AI assistance}
The experimental Qwen model generated the recorded diagnoses and decisions. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}
\begin{thebibliography}{1}
\bibitem{aiassist} OpenAI. \emph{Codex}. 2026. \url{https://openai.com/codex/}.
\end{thebibliography}
\end{document}


==> anc/supplement-source/relocated-boundary-detail253.tex <==
\subsection{Observation configuration and retained metadata}
Catch2's known assertion-disposition issue~\cite{catch2723} changes the observed exit without changing the compiled binary or test. \texttt{CHECKED\_ELSE(true)} followed by a throw exits~1 under default console, but~0 with successful-assertion reporting (\texttt{-s}), despite printing both \texttt{FAILED} and \texttt{All tests passed}. XML also exits~0 and omits the exception. A throw-entry marker persists throughout; sham matches original and reference exits~1 in all modes. The supplement retains all 54 processes across six contexts, three sources and three modes.

Guava's refresh/invalidation race~\cite{guava2971} similarly lets a null presence query hide a retained value. A segment-count intervention exposes the value and conditions clearing's effect; the supplement retains the five executions and compilation/sham controls. These are local observation dependencies.

\subsection{Executable Skill: discovery and body entry}
Superpowers PR~2011 repairs an unprefixed discovery glob but regresses the previously working prefixed form~\cite{skillhelper2011}. A separately pinned source has divergent ancestry, rather than being a consecutive update. Six source/control conditions cross six authored contexts and two path forms: 72 native helper executions with real Node/npm tests. Transplantation/rollback and shams reproduce the differences; this is one artifact, with no agents.

The pinned helper discovers and attempts two tests but returns zero with an ``all tests clean'' ending when npm is absent, entering neither body. With a syntactically invalid polluter, only the clean body executes. Twelve direct npm controls expose these missing-runner/parse failures. These failure-injection contexts separate discovery, attempt and successful body execution; they establish neither learned-Skill degradation nor failures under a properly installed runner. \emph{Drafting assistance: OpenAI Codex~\cite{aiassist}.}


==> anc/supplement-source/relocated-guidance-detail253.tex <==
\paragraph{Complete context can also preserve a needed dependency}
Boltons self-extension~\cite{boltons610} reverses the selected-task direction: complete scoped notes yield 2/2 full repairs, ordinary and scoped repair sections each 1/2, under matched initial lengths and limits. Original/sham fail and the reference passes all 39 contexts. Original \texttt{items()} snapshots only the last value per key. Failed edits substitute live \texttt{iteritems(multi=True)} and exhaust memory while appending; successful repairs materialize all pairs first. The notes themselves recommend unsafe live iteration, so success does not certify their diagnosis. A subsequent $2\times2$ factorial uses fresh notes and two new seeds: both scoped forms pass at both seeds, while both ordinary forms fail. A fixed three-seed replication weakens this contrast: scoped/ordinary sections pass 2/3 versus 1/3, while complete notes reverse direction at 1/3 versus 2/3. Diagnoses can recommend unsafe iteration even when repairs override it. These primary within-task differences do not establish stable guidance superiority or a truthful-reasoning mechanism. A complete-module control at the two factorial seeds retains scoped/ordinary full-note scores of 2/2 versus 0/2; section scores are 1/2 versus 0/2. Exact-code recovery changes none. This removes the omitted-implementation limitation for that local contrast, while jointly changing source content and length.

\paragraph{A compatibility control can reject an apparent repair}
A new bidict task~\cite{bidict377} qualifies the same-pair no-op contract using 39 contexts. Original/sham pass~3; reference passes all~39. All eight primary endings fail. Three pass~38 but regress the ordinary equal-but-distinct-object control: identity-only comparison fixes NaN reassignments while breaking existing equality behavior. Uniform recovery scans 104 repair responses across six valid batches, changes four final sources and reruns their protected probes without inference. It recovers one ordinary bidict repair and the scoped complete-note repair at one Boltons replication seed. The latter makes complete-note replication scores equal at~2/3. Primary scores remain unchanged; this final-source sensitivity does not rerun the interaction or establish a scoped-guide advantage.

